A Pair-Weighted Reciprocal-Cost Representation of the von Weizs\"acker Functional

We investigate pair-weighted lattice energies constructed from the reciprocal ratio cost $J(x)=\frac{1}{2}(x+x^{-1})-1$ and their connection to the von Weizs\"acker kinetic-energy functional. When the pair weight depends only on the common multiplicative amplitude scale and is quadratic under uniform amplitude rescaling, it takes the form $B(u,v)=Cuv$. For the normalization $C=1$, the weighted edge cost reduces exactly to $\frac{1}{2}(u-v)^2$ for arbitrary positive neighboring amplitudes, without requiring a small-deviation expansion. On a Cartesian lattice, the resulting discrete energy converges to $\frac{1}{2}\int |\nabla u|^2,d\mathbf r$, with leading correction $-\frac{h^2}{24}\sum_k\int(\partial_k^2u)^2,d\mathbf r+O(h^4)$ under the stated regularity conditions. Identifying $u=\sqrt{\rho}$ and restoring the factor $\hbar^2/m$ yields the von Weizs\"acker functional. By contrast, the unweighted ratio cost approaches a scale-invariant log-Dirichlet action and does not have kinetic-energy dimensions. Numerical benchmarks confirm the expected lattice convergence and assess the discretization error in smooth, nodal, cusp, and molecular cases. For $\mathrm{H}_2^+$ densities obtained from aug-cc-pV5Z orbitals, a four-grid least-squares $h^2+h^4$ extrapolation agrees with orbital kinetic energies within $1.5\times10^{-4}$ relative over $R=1$--$6,a_0$. Alternative extrapolations indicate a conservative sensitivity of up to approximately $5\times10^{-4}$. The construction therefore provides a conditional exact discrete representation of the von Weizs\"acker sector rather than an approximation to the complete noninteracting kinetic functional.

==> anc/README.txt <==
Ancillary files for "A Pair-Weighted Reciprocal-Cost Representation of the
von Weizsaecker Functional".

REPRODUCIBILITY.md  — how to regenerate tables and figures from the archived
                      JSON results.
code_and_results.zip — code/, results/, and a copy of REPRODUCIBILITY.md.
                      See that file for the run commands.


==> anc/REPRODUCIBILITY.md <==
# Reproducing the calculations

The manuscript is `Pair_Weighted_Reciprocal_Cost_von_Weizsaecker.tex`.

The ancillary archive `code_and_results.zip` contains this file, `code/`,
and `results/`. The arXiv source package contains the manuscript source
and the generated `tables/` and `figures/` files.

All calculations use Hartree atomic units. The stored results were generated
with Python 3.11.4 and the exact package versions in
`code/requirements.txt`: NumPy 2.4.4, SciPy 1.17.1, SymPy 1.14.0,
Matplotlib 3.11.1, and PySCF 2.14.0.

From the project root:

```bash
python3 -m venv .venv
source .venv/bin/activate
python3 -m pip install -r code/requirements.txt
python3 code/run_all.py
latexmk -pdf -interaction=nonstopmode -halt-on-error Pair_Weighted_Reciprocal_Cost_von_Weizsaecker.tex
```

The complete run includes large Cartesian grids and electronic-structure
calculations. To regenerate tables and figures from the archived JSON results
without repeating those stages:

```bash
python3 code/postprocess.py
python3 code/make_figures.py
latexmk -pdf -interaction=nonstopmode -halt-on-error Pair_Weighted_Reciprocal_Cost_von_Weizsaecker.tex
```

## Numerical definitions

- The random-pair and random-lattice tests use NumPy seed `20260909`.
- Harmonic-oscillator spacings are
  `0.4, 0.2, 0.1, 0.05, 0.025, 0.0125, 0.00625` bohr.
- Particle-in-a-box interval counts are
  `10, 20, 40, 80, 160, 320, 640, 1280`, for spacings `1/n` bohr.
- Hydrogen 1s spacings are
  `0.4, 0.28, 0.2, 0.14, 0.1, 0.07, 0.05` bohr in a box of half-width
  14 bohr. Its box study uses half-widths `4, 6, 8, 10, 12, 14` bohr at
  spacing 0.2 bohr. Three-dimensional lattice sums traverse the grid
  slabwise, holding only a pair of two-dimensional `z`-slabs in memory,
  which makes lattices up to `560^3` points tractable on a workstation.
- The unweighted hydrogen comparison in Table I, from
  `code/unbridged_comparison.py`, is a separate calculation: spacing
  `0.25` bohr and half-widths `3, 4, 6, 8, 10` bohr.
- The signed-error tests use spacings
  `0.4, 0.2, 0.1, 0.05, 0.025` (harmonic oscillator),
  `0.1, 0.05, 0.025, 0.0125, 0.00625` (particle in a box), and
  `0.4, 0.28, 0.2, 0.14, 0.1, 0.07, 0.05` bohr (hydrogen 1s).
- The H2+ scan uses internuclear separations
  `1.0, 1.5, 2.0, 2.4, 3.0, 4.0, 5.0, 6.0` bohr and Cartesian spacings
  `0.16, 0.12, 0.10, 0.08` bohr. The basis is aug-cc-pV5Z.
- The many-electron Cartesian He and H2 checks use spacings
  `0.16, 0.12, 0.10, 0.08` bohr. The determinant survey uses aug-cc-pVQZ.
- The density-floor scan uses `10^-12`, `10^-14`, and `10^-16` on the same
  unpruned level-9 Becke grid and converged RHF density for each system.

Exact molecular geometries, box dimensions, basis choices, SCF tolerances,
quadrature levels, and all computed values are recorded in the generating
scripts and in `results/*.json`. `code/h2plus_reference.py` contains the
even-tempered reference-basis specification. `code/postprocess.py` generates
`tables/*.tex`, and `code/make_figures.py` generates the plotted PDF and PNG
files.

## Script map

- `code/bridge.py` implements the naive ratio, stable log-ratio, and Dirichlet evaluations.
- `code/theory_checks.py` checks the algebraic identities proved in the
  manuscript: the pair identity, the homogeneous-weight counterexample, the
  quadratic characterization, the unweighted log-Dirichlet limit, and the
  midpoint expansion of the continuum-limit theorem. The proofs in the text
  do not depend on the script.
- `code/run_benchmarks.py`, `code/verify_error_constant.py`, `code/run_h2plus.py`, and `code/run_manyelectron.py` write the JSON files in `results/`.
- `code/density_floor_scan.py` and `code/extrapolation_robustness.py` write the sensitivity analyses.
- `code/unbridged_comparison.py` produces the hydrogen unweighted-cost table.
- `code/h2plus_reference.py` regenerates the high-accuracy H2+ reference energies.
- `code/postprocess.py` and `code/make_figures.py` produce the tables and figures.
- `code/run_all.py` runs these stages in dependency order.


==> anc/code/bridge.py <==
r"""Core implementation of the pair-weighted reciprocal-cost lattice energy.

Three algebraically equivalent evaluations of the pair cost are provided so
the literal ratio formula can be distinguished from stable implementations:

    pair_cost_ratio        -- literal u v [(v/u + u/v)/2 - 1]
    pair_cost_stable       -- stable 2 u v sinh^2[log(v/u)/2]
    pair_cost_dirichlet    -- continuous form (u-v)^2/2

In Hartree atomic units (hbar = m_e = 1) the continuum limit of either form is

    E[u] = (1/2) \int |grad u|^2 dr ,   u = sqrt(rho),

which equals the von Weizsaecker kinetic energy T_W[rho] = (1/8) I_F[rho].
"""

from __future__ import annotations

import numpy as np

__all__ = [
    "J",
    "pair_cost_ratio",
    "pair_cost_stable",
    "pair_cost_dirichlet",
    "energy_ratio_form",
    "energy_dirichlet_form",
    "energy_dirichlet_slabwise",
    "fit_convergence_order",
    "richardson",
]


# --------------------------------------------------------------------------- #
#  The reciprocal ratio cost
# --------------------------------------------------------------------------- #
def J(x):
    """Reciprocal ratio cost J(x) = (1/2)(x + 1/x) - 1, x > 0."""
    x = np.asarray(x, dtype=float)
    return 0.5 * (x + 1.0 / x) - 1.0


def pair_cost_ratio(u, v):
    """Pair-weighted cost in its original ratio form:  u v J(v/u).

    Undefined at u = 0 (division by zero), which is precisely the node problem
    resolved by the continuous extension in `pair_cost_dirichlet`.
    """
    u = np.asarray(u, dtype=float)
    v = np.asarray(v, dtype=float)
    return u * v * J(v / u)


def pair_cost_stable(u, v):
    """Pair-weighted cost evaluated through  J(x) = 2 sinh^2( (log x) / 2 ).

    Algebraically identical to `pair_cost_ratio`, but it never forms the
    difference (x + 1/x)/2 - 1 of two nearly equal numbers, so it keeps full
    relative accuracy as v/u -> 1.  The cancellation visible in
    `pair_cost_ratio` is therefore a property of that particular algebraic
    evaluation of J, not of J itself.  Requires u, v > 0.
    """
    u = np.asarray(u, dtype=float)
    v = np.asarray(v, dtype=float)
    if np.any(u <= 0.0) or np.any(v <= 0.0):
        raise ValueError(
            "stable ratio form requires strictly positive amplitudes; "
            "use pair_cost_dirichlet at nodes"
        )
    return 2.0 * u * v * np.sinh(0.5 * (np.log(v) - np.log(u))) ** 2


def pair_cost_dirichlet(u, v):
    """Continuous extension of the pair-weighted cost:  (1/2)(u - v)^2.

    Valid on the closed quadrant u, v >= 0, hence usable at nodes.
    """
    u = np.asarray(u, dtype=float)
    v = np.asarray(v, dtype=float)
    return 0.5 * (u - v) ** 2


# --------------------------------------------------------------------------- #
#  Lattice energies on a regular d-dimensional Cartesian grid
# --------------------------------------------------------------------------- #
def _edge_slices(ndim, axis):
    lo = [slice(None)] * ndim
    hi = [slice(None)] * ndim
    lo[axis] = slice(0, -1)
    hi[axis] = slice(1, None)
    return tuple(lo), tuple(hi)


def energy_ratio_form(u, h):
    """h^(d-2) * sum over nearest-neighbor edges of  u_i u_j J(u_j/u_i).

    Every edge is counted once.  Raises if any amplitude is non-positive,
    because the ratio representation does not exist there.
    """
    u = np.asarray(u, dtype=float)
    if np.any(u <= 0.0):
        raise ValueError(
            "ratio form requires strictly positive amplitudes; "
            "use energy_dirichlet_form at nodes"
        )
    d = u.ndim
    total = 0.0
    for axis in range(d):
        lo, hi = _edge_slices(d, axis)
        a, b = u[lo], u[hi]
        total += float(np.sum(a * b * J(b / a)))
    return h ** (d - 2) * total


def energy_dirichlet_form(u, h):
    """h^(d-2)/2 * sum over nearest-neighbor edges of (u_i - u_j)^2."""
    u = np.asarray(u, dtype=float)
    d = u.ndim
    total = 0.0
    for axis in range(d):
        total += float(np.sum(np.diff(u, axis=axis) ** 2))
    return 0.5 * h ** (d - 2) * total


def energy_dirichlet_slabwise(slab_iter, h, ndim=3):
    """Memory-lean 3-D Dirichlet energy from an iterator of 2-D z-slabs.

    `slab_iter` must yield successive 2-D arrays u[:, :, k] with uniform
    spacing h in all three directions.  Only two slabs are held at a time,
    which makes 400^3-point grids tractable.
    """
    total = 0.0
    prev = None
    for slab in slab_iter:
        slab = np.asarray(slab, dtype=float)
        total += float(np.sum(np.diff(slab, axis=0) ** 2))
        total += float(np.sum(np.diff(slab, axis=1) ** 2))
        if prev is not None:
            total += float(np.sum((slab - prev) ** 2))
        prev = slab
    return 0.5 * h ** (ndim - 2) * total


# --------------------------------------------------------------------------- #
#  Convergence analysis helpers
# --------------------------------------------------------------------------- #
def fit_convergence_order(hs, errs):
    """Least-squares slope p in |err| ~ C h^p, plus the fitted prefactor."""
    hs = np.asarray(hs, dtype=float)
    errs = np.abs(np.asarray(errs, dtype=float))
    m = errs > 0
    p, logC = np.polyfit(np.log(hs[m]), np.log(errs[m]), 1)
    return float(p), float(np.exp(logC))


def richardson(h_coarse, e_coarse, h_fine, e_fine, order=2):
    """Richardson extrapolation of two O(h^order)-accurate lattice energies."""
    r = (h_coarse / h_fine) ** order
    return (r * e_fine - e_coarse) / (r - 1.0)


==> anc/code/density_floor_scan.py <==
"""Sensitivity of the grid-evaluated von Weizsaecker energy to the density floor.

The Fisher integrand |grad rho|^2 / rho is a ratio of two quantities that both
vanish in the exponential tail, so a quadrature implementation must exclude
points below some floor rho_floor.  The production runs use rho_floor = 1e-14.
This script recomputes T_W from the *same* converged density and the *same*
level-9 Becke grid at several floors, so the spread isolates the effect of the
cutoff from every other source of error.

For each system it also reports the number of excluded grid points and the
electron count recovered by the same quadrature.

Writes results/density_floor.json.  Hartree atomic units.
"""

from __future__ import annotations

import json
import os

import numpy as np

from pyscf import dft, gto, scf

HERE = os.path.dirname(os.path.abspath(__file__))
RESULTS = os.path.join(os.path.dirname(HERE), "results")
os.makedirs(RESULTS, exist_ok=True)

FLOORS = [1e-12, 1e-14, 1e-16]
REFERENCE_FLOOR = 1e-14
GRID_LEVEL = 9

# same systems, geometries and bases as run_manyelectron.py
SYSTEMS = [
    ("He",   "He 0 0 0",                                                     "aug-cc-pvqz"),
    ("H2",   "H 0 0 -0.37041; H 0 0 0.37041",                                "aug-cc-pvqz"),
    ("LiH",  "Li 0 0 0; H 0 0 1.5957",                                       "aug-cc-pvqz"),
    ("Be",   "Be 0 0 0",                                                     "aug-cc-pvqz"),
    ("Ne",   "Ne 0 0 0",                                                     "aug-cc-pvqz"),
    ("CH4",  "C 0 0 0; H 0.62758 0.62758 0.62758; H 0.62758 -0.62758 -0.62758; "
             "H -0.62758 0.62758 -0.62758; H -0.62758 -0.62758 0.62758",     "aug-cc-pvqz"),
    ("H2O",  "O 0 0 0; H 0.75727 0 0.58627; H -0.75727 0 0.58627",           "aug-cc-pvqz"),
    ("N2",   "N 0 0 -0.54885; N 0 0 0.54885",                                "aug-cc-pvqz"),
    ("CO",   "C 0 0 -0.64414; O 0 0 0.48416",                                "aug-cc-pvqz"),
]


def tw_at_floors(mol, dm, floors, level=GRID_LEVEL):
    """T_W at several density floors on one shared Becke grid."""
    grids = dft.gen_grid.Grids(mol)
    grids.level = level
    grids.prune = None
    grids.build()
    ao = mol.eval_gto("GTOval_sph_deriv1", grids.coords)
    rho_all = dft.numint.eval_rho(mol, ao, dm, xctype="GGA")
    rho, grad = rho_all[0], rho_all[1:4]
    g2 = np.sum(grad ** 2, axis=0)

    per_floor = []
    for floor in floors:
        m = rho > floor
        integ = np.zeros_like(rho)
        integ[m] = g2[m] / (8.0 * rho[m])
        per_floor.append({
            "rho_floor": floor,
            "T_W": float(np.sum(integ * grids.weights)),
            "n_excluded": int(np.count_nonzero(~m)),
        })
    return per_floor, int(grids.weights.size), float(np.sum(rho * grids.weights))


if __name__ == "__main__":
    out = {"grid_level": GRID_LEVEL, "floors": FLOORS,
           "reference_floor": REFERENCE_FLOOR, "systems": []}

    header = " ".join(f"{f'T_W({f:.0e})':>16s}" for f in FLOORS)
    print(f"{'system':6s} {header} {'max|dT_W|':>12s} {'max rel':>11s}")

    for label, atom, basis in SYSTEMS:
        mol = gto.M(atom=atom, basis=basis, verbose=0)
        mf = scf.RHF(mol)
        mf.conv_tol = 1e-12
        mf.kernel()
        assert mf.converged, f"{label} SCF not converged"
        dm = mf.make_rdm1()

        per_floor, npts, n_elec = tw_at_floors(mol, dm, FLOORS)
        values = [p["T_W"] for p in per_floor]
        ref = next(p["T_W"] for p in per_floor
                   if p["rho_floor"] == REFERENCE_FLOOR)
        spread = max(values) - min(values)

        rec = {"label": label, "basis": basis, "n_grid": npts,
               "n_electrons_quadrature": n_elec,
               "T_W_reference_floor": ref,
               "spread_abs": spread, "spread_rel": spread / abs(ref),
               "per_floor": per_floor}
        out["systems"].append(rec)

        body = " ".join(f"{v:16.10f}" for v in values)
        print(f"{label:6s} {body} {spread:12.2e} {spread/abs(ref):11.2e}")

    out["max_spread_abs"] = max(s["spread_abs"] for s in out["systems"])
    out["max_spread_rel"] = max(s["spread_rel"] for s in out["systems"])
    out["max_spread_label"] = max(out["systems"],
                                  key=lambda s: s["spread_abs"])["label"]

    path = os.path.join(RESULTS, "density_floor.json")
    with open(path, "w") as fh:
        json.dump(out, fh, indent=2)
    print(f"\nlargest absolute spread {out['max_spread_abs']:.2e} E_h "
          f"({out['max_spread_label']}), largest relative spread "
          f"{out['max_spread_rel']:.2e}")
    print("wrote", path)


==> anc/code/extrapolation_robustness.py <==
"""Robustness of the H2+ lattice extrapolation to the choice of fit model.

The production value quoted for H2+ is the least-squares fit of

    T(h) = T_0 + a h^2 + b h^4

to the four computed spacings h = 0.16, 0.12, 0.10, 0.08 a_0.  Four points and
three parameters leave a single degree of freedom, so the extrapolated T_0 has
to be shown to be insensitive to the model and to the data subset.  This script
compares, at every geometry of the scan,

    A  T_0 + a h^2 + b h^4   over all four spacings   (production)
    B  T_0 + a h^2           over all four spacings
    C  T_0 + a h^2 + b h^4   with the coarsest spacing removed (exact fit)
    D  T_0 + a h^2           with the coarsest spacing removed
    R  two-point Richardson on the two finest spacings

and reports the fitted coefficients, the fit residuals, and the deviation of
each extrapolate from the orbital expectation value T_orbital.

Writes results/extrapolation_robustness.json.  Hartree atomic units.
"""

from __future__ import annotations

import json
import os

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
RESULTS = os.path.join(os.path.dirname(HERE), "results")


def fit(hs, ts, powers):
    """Least-squares fit T(h) = T0 + sum_p a_p h^p.  Returns (coefs, resid)."""
    hs = np.asarray(hs, float)
    ts = np.asarray(ts, float)
    A = np.column_stack([np.ones_like(hs)] + [hs ** p for p in powers])
    coef, *_ = np.linalg.lstsq(A, ts, rcond=None)
    resid = ts - A @ coef
    return coef, resid


def richardson(h_coarse, t_coarse, h_fine, t_fine, order=2):
    r = (h_coarse / h_fine) ** order
    return (r * t_fine - t_coarse) / (r - 1.0)


MODELS = [
    ("A_h2h4_all",     (2, 4), 0),
    ("B_h2_all",       (2,),   0),
    ("C_h2h4_drop1",   (2, 4), 1),
    ("D_h2_drop1",     (2,),   1),
]


if __name__ == "__main__":
    with open(os.path.join(RESULTS, "h2plus.json")) as fh:
        h2 = json.load(fh)

    out = {"models": {
        "A_h2h4_all": "T0 + a h^2 + b h^4, all spacings (production)",
        "B_h2_all": "T0 + a h^2, all spacings",
        "C_h2h4_drop1": "T0 + a h^2 + b h^4, coarsest spacing removed",
        "D_h2_drop1": "T0 + a h^2, coarsest spacing removed",
        "R_richardson": "two-point Richardson, two finest spacings",
    }, "geometries": []}

    print(f"{'R':>5s} {'T_orbital':>12s} " +
          " ".join(f"{n.split('_')[0]:>12s}" for n, _, _ in MODELS) +
          f" {'R':>12s}  (relative deviations)")

    for e in h2["scan"]:
        hs_all = [r["h"] for r in e["rows"]]
        ts_all = [r["T_J"] for r in e["rows"]]
        t_ref = e["T_orbital"]

        rec = {"R": e["R"], "T_orbital": t_ref, "h": hs_all, "T_J": ts_all,
               "fits": {}}

        for name, powers, drop in MODELS:
            hs, ts = hs_all[drop:], ts_all[drop:]
            coef, resid = fit(hs, ts, powers)
            rec["fits"][name] = {
                "powers": list(powers), "n_points": len(hs),
                "T_0": float(coef[0]),
                "coefficients": [float(c) for c in coef[1:]],
                "max_abs_residual": float(np.max(np.abs(resid))),
                "rel_err": float((coef[0] - t_ref) / t_ref),
            }

        t_rich = richardson(hs_all[-2], ts_all[-2], hs_all[-1], ts_all[-1])
        rec["fits"]["R_richardson"] = {
            "powers": [2], "n_points": 2, "T_0": float(t_rich),
            "coefficients": [], "max_abs_residual": 0.0,
            "rel_err": float((t_rich - t_ref) / t_ref),
        }

        spread = (max(f["T_0"] for f in rec["fits"].values())
                  - min(f["T_0"] for f in rec["fits"].values()))
        rec["T_0_spread_across_models"] = spread
        out["geometries"].append(rec)

        cells = " ".join(f"{rec['fits'][n]['rel_err']:12.2e}"
                         for n, _, _ in MODELS)
        print(f"{e['R']:5.1f} {t_ref:12.7f} {cells} "
              f"{rec['fits']['R_richardson']['rel_err']:12.2e}")

    out["max_abs_rel_err"] = {
        name: max(abs(g["fits"][name]["rel_err"]) for g in out["geometries"])
        for name in out["geometries"][0]["fits"]
    }
    out["max_T_0_spread_across_models"] = max(
        g["T_0_spread_across_models"] for g in out["geometries"])
    out["max_residual_production_fit"] = max(
        g["fits"]["A_h2h4_all"]["max_abs_residual"] for g in out["geometries"])

    path = os.path.join(RESULTS, "extrapolation_robustness.json")
    with open(path, "w") as fh:
        json.dump(out, fh, indent=2)

    print("\nlargest |relative deviation from T_orbital| by model:")
    for name, val in out["max_abs_rel_err"].items():
        print(f"  {name:16s} {val:.2e}")
    print(f"largest spread of T_0 across the four fit models: "
          f"{out['max_T_0_spread_across_models']:.2e} E_h")
    print(f"largest residual of the production fit: "
          f"{out['max_residual_production_fit']:.2e} E_h")
    print("wrote", path)


==> anc/code/h2plus_reference.py <==
"""High-accuracy H2+ 1s-sigma_g total energies, used as an external check.

H2+ is a one-electron problem, so a single generalized eigenvalue problem in a
large uncontracted even-tempered basis converges the total energy to ~1e-7
Hartree.  The resulting values agree with the accepted results of Bates,
Ledsham and Stewart at R = 1 and R = 2 a0 to 7e-8, which validates the whole
sequence.

Run this to regenerate the EXACT_ETOT table used by run_h2plus.py.
"""

from __future__ import annotations

import numpy as np
from pyscf import gto

R_LIST = [1.0, 1.5, 2.0, 2.4, 3.0, 4.0, 5.0, 6.0]

# accepted reference values (Bates, Ledsham & Stewart, Phil. Trans. R. Soc. A
# 246, 215 (1953)) available for validation at two separations
ACCEPTED = {1.0: -0.4517863, 2.0: -0.6026342}


def even_tempered(n=18, a0=0.025, beta=2.1, lmax=4):
    """Uncontracted even-tempered shells alpha_k = a0 * beta^k for l = 0..lmax."""
    return [[l, [a0 * beta ** k, 1.0]] for l in range(lmax + 1) for k in range(n)]


def h2plus_energy(R, basis, lindep=1e-9):
    """Total energy (electronic + 1/R) of the 1s-sigma_g state at separation R."""
    mol = gto.M(atom=f"H 0 0 {-R/2}; H 0 0 {R/2}", basis={"H": basis},
                charge=1, spin=1, unit="Bohr", verbose=0)
    S = mol.intor("int1e_ovlp")
    H = mol.intor("int1e_kin") + mol.intor("int1e_nuc")
    # canonical orthogonalization, discarding near-linear-dependent combinations
    s, U = np.linalg.eigh(S)
    keep = s > lindep
    X = U[:, keep] / np.sqrt(s[keep])
    return float(np.linalg.eigvalsh(X.T @ H @ X)[0] + 1.0 / R)


if __name__ == "__main__":
    basis = even_tempered()
    print(f"{'R':>5} {'E_total':>14} {'accepted':>14} {'deviation':>12}")
    table = {}
    for R in R_LIST:
        e = h2plus_energy(R, basis)
        table[R] = e
        acc = ACCEPTED.get(R)
        dev = f"{e - acc:+.2e}" if acc else ""
        print(f"{R:5.1f} {e:14.8f} {acc if acc else '':>14} {dev:>12}")

    print("\nEXACT_ETOT = {")
    for R, e in table.items():
        print(f"    {R}: {e:.8f},")
    print("}")


==> anc/code/make_figures.py <==
"""Generate the manuscript figures from the stored result files."""

from __future__ import annotations

import json
import os

import matplotlib
matplotlib.use("Agg")
import matplotlib.patheffects as pe
import matplotlib.pyplot as plt
import numpy as np

from bridge import J, pair_cost_dirichlet, pair_cost_ratio, pair_cost_stable

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)
RESULTS = os.path.join(ROOT, "results")
FIGS = os.path.join(ROOT, "figures")
os.makedirs(FIGS, exist_ok=True)

ACCENT = "#23486E"
WARM = "#C1440E"
GREEN = "#2E7D5B"
GRAY = "#666666"
PURPLE = "#6A3D9A"

plt.rcParams.update({
    "font.size": 10,
    "axes.labelsize": 10.5,
    "axes.titlesize": 10.5,
    "legend.fontsize": 9,
    "xtick.labelsize": 9.5,
    "ytick.labelsize": 9.5,
    "axes.linewidth": 0.8,
    "figure.dpi": 200,
    "savefig.dpi": 400,
    "savefig.bbox": "tight",
    "font.family": "serif",
    "mathtext.fontset": "cm",
})


def load(name):
    with open(os.path.join(RESULTS, name)) as fh:
        return json.load(fh)


def lsq_extrapolate(rows):
    """Return T(0) from the fit T(h) = T0 + a h^2 + b h^4."""
    hs = np.array([row["h"] for row in rows])
    ts = np.array([row["T_J"] for row in rows])
    design = np.column_stack([np.ones_like(hs), hs**2, hs**4])
    return float(np.linalg.lstsq(design, ts, rcond=None)[0][0])


bench = load("benchmarks.json")


# ========================================================================== #
#  Figure 1 -- the exact pair-weighted identity
# ========================================================================== #
def figure1():
    fig, ax = plt.subplots(1, 2, figsize=(7.1, 3.15))

    # (a) the cost, the pair-weighted cost, and the near-equilibrium surrogate
    x = np.logspace(-3, 3, 4001)
    a = ax[0]
    a.loglog(x, J(x), color=GRAY, lw=1.4, label=r"$J(v/u)$  (unweighted)")
    a.loglog(x, 0.5 * np.log(x) ** 2, color=WARM, lw=1.2, ls=":",
             label=r"$\frac{1}{2}\log^2(v/u)$  (quadratic surrogate)")
    a.loglog(x, pair_cost_ratio(np.ones_like(x), x), color=ACCENT, lw=2.6,
             label=r"$u\,v\,J(v/u)$  (pair-weighted)")
    # thin dark stroke keeps the white overlay visible in the legend as well
    a.loglog(x, pair_cost_dirichlet(np.ones_like(x), x), color="white", lw=0.9,
             ls="--", dashes=(5, 4), label=r"$\frac{1}{2}(u-v)^2$",
             path_effects=[pe.Stroke(linewidth=1.9, foreground=ACCENT),
                           pe.Normal()])
    a.set_xlabel(r"amplitude ratio $v/u$   ($u=1$)")
    a.set_ylabel("pair cost")
    # headroom above the curves so the legend does not overlap them
    a.set_ylim(1e-8, 3e9)
    a.legend(loc="upper center", handlelength=2.4, frameon=False, fontsize=8)
    a.set_title("(a) pair weighting gives the\nexact Dirichlet edge form",
                loc="left", fontsize=9)
    a.grid(alpha=0.18, lw=0.5)

    # (b) conditioning of two algebraic evaluations of the same identity
    b = ax[1]
    logr = np.concatenate([-np.logspace(0.9, -6, 900), np.logspace(-6, 0.9, 900)])
    xr = 10.0 ** logr
    ones = np.ones_like(xr)
    cd = pair_cost_dirichlet(ones, xr)
    rel_ratio = np.abs(pair_cost_ratio(ones, xr) - cd) / np.abs(cd)
    rel_stable = np.abs(pair_cost_stable(ones, xr) - cd) / np.abs(cd)
    b.loglog(np.abs(logr), np.maximum(rel_ratio, 1e-19), ".", ms=2.2,
             color=ACCENT, label=r"naive $uvJ(v/u)$")
    b.loglog(np.abs(logr), np.maximum(rel_stable, 1e-19), "^", ms=2.2,
             color=GREEN, mfc="none", mew=0.6,
             label=r"stable $2uv\sinh^2\!\left[\frac{1}{2}(\log v-\log u)\right]$")
    dd = np.logspace(-6, 0.9, 200)
    b.loglog(dd, 2 * np.finfo(float).eps / (np.log(10) * dd) ** 2, color=WARM,
             lw=1.2, ls="--", label=r"$2\varepsilon_{\rm mach}/\log^2(v/u)$")
    b.axhline(np.finfo(float).eps, color=GRAY, lw=1.0, ls=":",
              label=r"$\varepsilon_{\rm mach}$")
    b.set_xlabel(r"$|\log_{10}(v/u)|$")
    b.set_ylabel(r"relative deviation from $\frac{1}{2}(u-v)^2$")
    b.set_ylim(1e-19, 1e4)
    b.legend(loc="upper right", frameon=False, handletextpad=0.5)
    b.set_title("(b) numerical cancellation in the\nnaive ratio evaluation",
                loc="left", fontsize=9)
    b.grid(alpha=0.18, lw=0.5)

    fig.tight_layout()
    fig.savefig(os.path.join(FIGS, "fig1_identity.pdf"))
    fig.savefig(os.path.join(FIGS, "fig1_identity.png"))
    plt.close(fig)
    print("fig1 done")


# ========================================================================== #
#  Figure 2 -- lattice-to-continuum convergence
# ========================================================================== #
def figure2():
    fig, ax = plt.subplots(figsize=(4.3, 3.4))
    series = [
        ("harmonic oscillator (1D)", bench["harmonic_oscillator"], "T_dirichlet",
         ACCENT, "o"),
        ("particle in a box (1D, nodes)", bench["particle_in_box"], "T_dirichlet",
         GREEN, "s"),
        ("hydrogen 1s (3D, cusp)", bench["hydrogen"], "T", WARM, "^"),
    ]
    try:
        h2 = load("h2plus.json")
        entry = next(e for e in h2["scan"] if abs(e["R"] - 2.0) < 1e-9)
        series.append((r"H$_2^+$ at $R=2\,a_0$ (3D)",
                       {"rows": entry["rows"], "fitted_order": entry["fitted_order"]},
                       "T_J", PURPLE, "D"))
    except (FileNotFoundError, StopIteration):
        pass

    for label, data, key, color, marker in series:
        hs = np.array([r["h"] for r in data["rows"]])
        if "err" in data["rows"][0]:
            errs = np.abs([r["err"] for r in data["rows"]])
        else:
            errs = np.abs([r["abs_err"] for r in data["rows"]])
        ax.loglog(hs, errs, marker=marker, ms=4.2, lw=1.3, color=color,
                  label=f"{label}, $p={data['fitted_order']:.2f}$")

    hh = np.array([6e-4, 5e-1])
    ax.loglog(hh, 0.30 * hh ** 2, color=GRAY, ls="--", lw=1.0,
              label=r"$\propto h^2$ reference")
    ax.set_xlabel(r"lattice spacing $h$  ($a_0$)")
    ax.set_ylabel(r"$|\mathcal{E}_h[u] - T_{\rm exact}|$  ($\mathrm{Ha}$)")
    ax.legend(frameon=False, loc="lower right")
    ax.grid(alpha=0.18, lw=0.5, which="both")
    fig.tight_layout()
    fig.savefig(os.path.join(FIGS, "fig2_convergence.pdf"))
    fig.savefig(os.path.join(FIGS, "fig2_convergence.png"))
    plt.close(fig)
    print("fig2 done")


# ========================================================================== #
#  Figure 3 -- H2+ across internuclear separation
# ========================================================================== #
def figure3():
    h2 = load("h2plus.json")
    scan = h2["scan"]
    R = np.array([e["R"] for e in scan])
    Torb = np.array([e["T_orbital"] for e in scan])
    Tlsq = np.array([lsq_extrapolate(e["rows"]) for e in scan])
    Tat = np.array([e["T_W_atomic_grid"] for e in scan])

    fig, ax = plt.subplots(1, 2, figsize=(7.0, 2.9))

    a = ax[0]
    a.plot(R, Torb, "-", color=ACCENT, lw=2.6, label=r"$T_{\rm orbital}$ (reference)")
    a.plot(R, Tlsq, "o", ms=5.0, mfc="none", mew=1.4, color=WARM,
           label=r"$T_{J}$ (lattice, least-squares extrap.)")
    hs = sorted({r["h"] for e in scan for r in e["rows"]})
    a.plot(R, [e["rows"][0]["T_J"] for e in scan], "x", ms=4.5, color=GRAY,
           label=rf"$T_{{J,h}}$, $h={hs[-1]:.2f}\,a_0$ (raw)")
    a.set_xlabel(r"internuclear separation $R$  ($a_0$)")
    a.set_ylabel(r"kinetic energy ($\mathrm{Ha}$)")
    a.legend(frameon=False, loc="upper right")
    a.grid(alpha=0.18, lw=0.5)
    a.set_title(r"(a) H$_2^+$ $1s\sigma_g$ kinetic energy", loc="left")

    b = ax[1]
    colors = plt.cm.viridis(np.linspace(0.05, 0.8, len(hs)))
    for hval, col in zip(hs, colors):
        rel = [abs(next(r for r in e["rows"] if abs(r["h"] - hval) < 1e-12)["rel_err"])
               for e in scan]
        b.semilogy(R, rel, "-o", ms=3.4, lw=1.1, color=col, label=rf"$h={hval:.2f}$")
    b.semilogy(R, np.abs((Tlsq - Torb) / Torb), "-s", ms=4.2,
               lw=1.5, color=WARM, label="least-squares")
    b.semilogy(R, np.maximum(np.abs((Tat - Torb) / Torb), 1e-16), "-^", ms=4.2,
               lw=1.5, color=GREEN, label="atom-centered grid")
    b.set_xlabel(r"internuclear separation $R$  ($a_0$)")
    b.set_ylabel(r"$|T_J/T_{\rm orbital}-1|$")
    b.legend(frameon=False, ncol=2, loc="center right", fontsize=7)
    b.grid(alpha=0.18, lw=0.5, which="both")
    b.set_title("(b) relative error", loc="left")

    fig.tight_layout()
    fig.savefig(os.path.join(FIGS, "fig3_h2plus.pdf"))
    fig.savefig(os.path.join(FIGS, "fig3_h2plus.png"))
    plt.close(fig)
    print("fig3 done")


# ========================================================================== #
#  Figure 4 -- determinant-level Pauli remainder
# ========================================================================== #
def figure4():
    me = load("manyelectron.json")
    sysd = sorted(me["systems"], key=lambda s: s["f_W_det"])
    labels = [s["label"] for s in sysd]
    fW = np.array([s["f_W_det"] for s in sysd])
    nocc = [s["n_occupied_spatial_orbitals"] for s in sysd]

    fig, a = plt.subplots(figsize=(5.6, 3.15))
    cols = [ACCENT if n == 1 else WARM for n in nocc]
    a.bar(range(len(labels)), fW, color=cols, width=0.66, edgecolor="none")
    a.bar(range(len(labels)), 1 - fW, bottom=fW, color=GRAY, alpha=0.22,
          width=0.66, edgecolor="none")
    a.axhline(1.0, color="k", lw=0.9, ls="--")
    for i, (v, n) in enumerate(zip(fW, nocc)):
        ly = 1.045 if v > 0.9 else v + 0.022
        a.text(i, ly, f"{v:.3f}", ha="center", fontsize=7.0)
        a.text(i, 0.035, f"{n}", ha="center", fontsize=7.0, color="white")
    a.set_xticks(range(len(labels)))
    a.set_xticklabels([r"H$_2$" if l == "H2" else
                       r"H$_2$O" if l == "H2O" else
                       r"N$_2$" if l == "N2" else
                       r"CH$_4$" if l == "CH4" else l for l in labels])
    a.set_ylim(0, 1.16)
    a.set_ylabel(r"$f_W^{\rm det}=T_W/T_{\rm det}$")
    a.set_title(r"amplitude fraction $f_W^{\rm det}$ and Pauli remainder",
                loc="left", fontsize=9)
    a.grid(alpha=0.15, lw=0.5, axis="y")
    a.set_axisbelow(True)

    fig.tight_layout()
    fig.savefig(os.path.join(FIGS, "fig4_scope.pdf"))
    fig.savefig(os.path.join(FIGS, "fig4_scope.png"))
    plt.close(fig)
    print("fig4 done")


if __name__ == "__main__":
    figure1()
    figure2()
    try:
        figure3()
    except FileNotFoundError:
        print("fig3 skipped (h2plus.json missing)")
    try:
        figure4()
    except FileNotFoundError:
        print("fig4 skipped (manyelectron.json missing)")


==> anc/code/postprocess.py <==
"""Post-processing: robust Richardson-type extrapolation and LaTeX table export.

Two-point Richardson is sensitive to the sub-cell placement of nuclear peaks on
an offset Cartesian grid, so for the 3-D molecular data we also report a
least-squares fit of the discretization model

    T(h) = T_0 + a h^2 + b h^4

over *all* computed spacings, which uses the full refinement sequence.
"""

from __future__ import annotations

import json
import os
import re

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)
RESULTS = os.path.join(ROOT, "results")
TABDIR = os.path.join(ROOT, "tables")
os.makedirs(TABDIR, exist_ok=True)


def load(n):
    with open(os.path.join(RESULTS, n)) as fh:
        return json.load(fh)


def lsq_extrapolate(hs, ts, powers=(2, 4)):
    """Least-squares fit T(h) = T0 + sum_p a_p h^p ; return T0."""
    hs = np.asarray(hs, float)
    ts = np.asarray(ts, float)
    A = np.column_stack([np.ones_like(hs)] + [hs ** p for p in powers])
    coef, *_ = np.linalg.lstsq(A, ts, rcond=None)
    return float(coef[0])


def fmt(x, nd=6):
    return f"{x:.{nd}f}"


def sci(x, nd=1):
    if x == 0 or not np.isfinite(x):
        return r"$0$"
    e = int(np.floor(np.log10(abs(x))))
    m = x / 10.0 ** e
    return rf"${m:.{nd}f}\times10^{{{e}}}$"


def sci_sig(x, sig):
    """Scientific notation with a fixed number of significant digits.

    The mantissa is rounded in decimal arithmetic and renormalized if that
    rounding reaches 10, so the returned string is the value a reader
    reconstructs from the printed digits.
    """
    if x == 0 or not np.isfinite(x):
        return r"$0$"
    sign = "-" if x < 0 else ""
    ax = abs(float(x))
    e = int(np.floor(np.log10(ax)))
    nd = sig - 1
    mantissa = float(f"{ax / 10.0 ** e:.{nd}f}")
    if mantissa >= 10:
        mantissa /= 10.0
        e += 1
        mantissa = float(f"{mantissa:.{nd}f}")
    return rf"${sign}{mantissa:.{nd}f}\times10^{{{e}}}$"


def parse_sci(tex):
    """Invert sci_sig, including a leading minus sign."""
    m = re.fullmatch(
        r"\$(-?)(\d+\.\d+)\\times10\^\{(-?\d+)\}\$", tex
    )
    if m is None:
        raise ValueError(f"unparsed scientific entry: {tex}")
    sign, mantissa, exp = m.groups()
    value = float(mantissa) * 10.0 ** int(exp)
    return -value if sign else value


# ========================================================================== #
out_lines = {}
bench = load("benchmarks.json")

# -------- Table 1: one-electron / analytic benchmarks --------------------- #
rows = []
for key, name, box in [
    ("harmonic_oscillator", "Harmonic oscillator (1-D)", r"$L=12\,a_0$, $h=6.25\times10^{-3}$"),
    ("particle_in_box", "Particle in a box (1-D, nodes)", r"$L=1\,a_0$, $h=7.81\times10^{-4}$"),
    ("hydrogen", "Hydrogen $1s$ (3-D, cusp)", r"$L=14\,a_0$, $h=0.05$"),
]:
    d = bench[key]
    last = d["rows"][-1]
    T = last.get("T_dirichlet", last.get("T"))
    rows.append({
        "name": name, "T_ref": d["T_exact"], "T_h": T,
        "rel": (T - d["T_exact"]) / d["T_exact"],
        "p": d["fitted_order"], "T_ex": d["T_richardson"],
        "rel_ex": d["richardson_rel_err"], "box": box,
    })

try:
    h2 = load("h2plus.json")
    e2 = next(e for e in h2["scan"] if abs(e["R"] - 2.0) < 1e-9)
    hs = [r["h"] for r in e2["rows"]]
    ts = [r["T_J"] for r in e2["rows"]]
    T0 = lsq_extrapolate(hs, ts)
    rows.append({
        "name": r"H$_2^+$ $1s\sigma_g$, $R=2\,a_0$ (3-D)",
        "T_ref": e2["T_orbital"], "T_h": ts[-1],
        "rel": (ts[-1] - e2["T_orbital"]) / e2["T_orbital"],
        "p": e2["fitted_order"], "T_ex": T0,
        "rel_ex": (T0 - e2["T_orbital"]) / e2["T_orbital"],
        "box": r"$L_{xy}=12\,a_0$, $h=0.08$",
    })
except (FileNotFoundError, StopIteration):
    h2 = None

lines = []
for r in rows:
    lines.append(
        f"{r['name']} & {fmt(r['T_ref'])} & {fmt(r['T_h'])} & {sci(r['rel'])} & "
        f"{r['p']:.2f} & {fmt(r['T_ex'])} & {sci(r['rel_ex'])} \\\\"
    )
out_lines["table1"] = "\n".join(lines)

# -------- Table 2: H2+ across R ------------------------------------------ #
if h2:
    lines = []
    for e in h2["scan"]:
        hs = [r["h"] for r in e["rows"]]
        ts = [r["T_J"] for r in e["rows"]]
        T0 = lsq_extrapolate(hs, ts)
        rel0 = (T0 - e["T_orbital"]) / e["T_orbital"]
        raw = e["rows"][-1]
        lines.append(
            f"{e['R']:.1f} & {fmt(e['T_orbital'])} & {fmt(e['T_W_atomic_grid'])} & "
            f"{sci(e['TW_minus_Torbital'])} & {fmt(raw['T_J'])} & "
            f"{sci(raw['rel_err'])} & {fmt(T0)} & {sci(rel0)} \\\\"
        )
        e["T_J_lsq"] = T0
        e["lsq_rel_err"] = rel0
    out_lines["table2"] = "\n".join(lines)

# -------- Table 3: many-electron decomposition --------------------------- #
try:
    me = load("manyelectron.json")
    pretty = {"H2": r"H$_2$", "H2O": r"H$_2$O", "N2": r"N$_2$", "CH4": r"CH$_4$"}
    lines = []
    for s in me["systems"]:
        lab = pretty.get(s["label"], s["label"])
        lines.append(
            f"{lab} & {s['n_electrons']} & {s['n_occupied_spatial_orbitals']} & "
            f"{s['T_det']:.5f} & {s['T_W']:.5f} & {s['T_P_det']:.5f} & "
            f"{s['f_W_det']:.6f} \\\\"
        )
    out_lines["table3"] = "\n".join(lines)
except FileNotFoundError:
    me = None

# -------- Table 5: sharp leading-order error constant --------------------- #
try:
    ec = load("error_constant.json")
    pretty = [
        ("harmonic_oscillator", r"Harmonic oscillator", r"$3/4$"),
        ("particle_in_box", r"Particle in a box", r"$\pi^4$"),
        ("hydrogen_1s", r"Hydrogen $1s$ (cusp)", r"$3$"),
    ]
    shown = []
    for key, name, aexpr in pretty:
        for r in ec[key]["rows"][-4:]:             # four finest spacings
            shown.append((key, name, aexpr, r))
    # Five-decimal ratios are not recoverable from 5--6 digit errors.
    # Use the smallest larger count, at least six, for which the printed
    # measured and predicted errors reproduce the printed ratio.
    sig_digits = None
    for sig in range(6, 13):
        ok = True
        for _key, _name, _aexpr, r in shown:
            q = parse_sci(sci_sig(r["measured_error"], sig)) / parse_sci(
                sci_sig(r["predicted_error"], sig)
            )
            if f"{q:.5f}" != f"{r['ratio']:.5f}":
                ok = False
                break
        if ok:
            sig_digits = sig
            break
    if sig_digits is None:
        raise RuntimeError(
            "printed errors do not reproduce the five-decimal ratios"
        )
    lines = []
    prev_key = None
    for i, (key, name, aexpr, r) in enumerate(shown):
        if prev_key is not None and key != prev_key:
            lines.append(r"\addlinespace")
        head = rf"{name} & {aexpr} " if key != prev_key else " &  "
        measured = sci_sig(r["measured_error"], sig_digits)
        predicted = sci_sig(r["predicted_error"], sig_digits)
        q = parse_sci(measured) / parse_sci(predicted)
        ratio = f"{r['ratio']:.5f}"
        if f"{q:.5f}" != ratio:
            raise RuntimeError(
                f"{key} h={r['h']}: printed ratio {f'{q:.5f}'} != {ratio}"
            )
        lines.append(
            f"{head}& {r['h']:.5f} & {measured} & {predicted} & {ratio} \\\\"
        )
        prev_key = key
    out_lines["table5"] = "\n".join(lines)
    print(f"table5: {sig_digits} significant digits; "
          "printed errors reproduce the five-decimal ratios")
except FileNotFoundError:
    ec = None

# -------- Table 6: pair-weighted energy vs unweighted cost --------------- #
try:
    ub = load("unbridged.json")
    lines = []
    for r in ub["rows"]:
        lines.append(
            f"{r['L']:.0f} & {r['volume']:.0f} & {r['E_pair_weighted']:.6f} & "
            f"{r['S_unweighted']:.2f} & {r['unweighted_over_half_volume']:.4f} \\\\"
        )
    out_lines["table6"] = "\n".join(lines)
except FileNotFoundError:
    ub = None

# -------- Table 7: H2+ extrapolation robustness (appendix) --------------- #
try:
    xr = load("extrapolation_robustness.json")
    order = ["A_h2h4_all", "B_h2_all", "C_h2h4_drop1", "D_h2_drop1",
             "R_richardson"]
    lines = []
    for g in xr["geometries"]:
        cells = " & ".join(sci(g["fits"][k]["rel_err"]) for k in order)
        lines.append(f"{g['R']:.1f} & {cells} \\\\")
    out_lines["table7"] = "\n".join(lines)

    worst = max(xr["max_abs_rel_err"].values())
    out_lines["extrap_summary"] = (
        f"Every estimator agrees with $T_{{\\text{{orbital}}}}$ to within "
        f"{sci(worst)} relative at every geometry: the production fit to "
        f"{sci(xr['max_abs_rel_err']['A_h2h4_all'])} and the two-parameter "
        f"fit to {sci(xr['max_abs_rel_err']['B_h2_all'])}. The maximum "
        f"least-squares residual among the four fitted lattice energies is "
        f"{sci(xr['max_residual_production_fit'])}\\,$\\mathrm{{Ha}}$, and at "
        f"any single geometry the five estimates span at most "
        f"{sci(xr['max_T_0_spread_across_models'])}\\,$\\mathrm{{Ha}}$."
    )
except FileNotFoundError:
    xr = None

# -------- Table 8: density-floor sensitivity (appendix) ------------------ #
try:
    df = load("density_floor.json")
    pretty = {"H2": r"H$_2$", "H2O": r"H$_2$O", "N2": r"N$_2$", "CH4": r"CH$_4$"}
    ref_floor = df["reference_floor"]
    lines = []
    for s in df["systems"]:
        lab = pretty.get(s["label"], s["label"])
        ref = s["T_W_reference_floor"]
        deltas = [p["T_W"] - ref for p in s["per_floor"]
                  if p["rho_floor"] != ref_floor]
        cells = " & ".join(sci(d) if d != 0 else r"$0$" for d in deltas)
        lines.append(f"{lab} & {ref:.9f} & {cells} & "
                     f"{sci(s['spread_rel'])} \\\\")
    out_lines["table8"] = "\n".join(lines)
    worst_label = pretty.get(df["max_spread_label"], df["max_spread_label"])
    out_lines["floor_summary"] = (
        f"Across the nine systems the largest absolute spread is "
        f"{sci(df['max_spread_abs'])}\\,$\\mathrm{{Ha}}$ ({worst_label}), a relative "
        f"spread of {sci(df['max_spread_rel'])}. The cutoff is therefore not "
        f"a significant source of error at the level of the determinant "
        f"Pauli fractions reported in Table~\\ref{{tab:manyelectron}}."
    )
except FileNotFoundError:
    df = None

# -------- key scalars for inline use ------------------------------------- #
pi = bench["pair_identity"]
scalars = {
    "sweep_max_dev_far": pi["sweep"]["max_rel_dev_excluding_near_unity"],
    "sweep_max_dev": pi["sweep"]["max_rel_dev"],
    "random_n": pi["random_pairs"]["n"],
    "random_max_dev_far": pi["random_pairs"]["max_rel_dev_excluding_near_unity"],
    "lat3_rel_dev": pi["lattice_equality"]["d3"]["rel_dev"],
    "lat3_dyn": pi["lattice_equality"]["d3"]["amplitude_dynamic_range"],
    "ho_p": bench["harmonic_oscillator"]["fitted_order"],
    "pib_p": bench["particle_in_box"]["fitted_order"],
    "h_p": bench["hydrogen"]["fitted_order"],
    "ho_rich_rel": bench["harmonic_oscillator"]["richardson_rel_err"],
    "pib_rich_rel": bench["particle_in_box"]["richardson_rel_err"],
    "h_rich_rel": bench["hydrogen"]["richardson_rel_err"],
}
if h2:
    scalars.update({
        "h2p_impl_rel_dev": h2["implementation_check_R2"]["rel_dev"],
        "h2p_impl_npts": h2["implementation_check_R2"]["n_points"],
        "h2p_atomic_maxdev": max(abs(e["TW_minus_Torbital"]) for e in h2["scan"]),
        "h2p_lsq_maxrel": max(abs(e["lsq_rel_err"]) for e in h2["scan"]),
        "h2p_raw_maxrel": max(abs(e["rows"][-1]["rel_err"]) for e in h2["scan"]),
        "h2p_etot_r2": next(e["E_total"] for e in h2["scan"] if abs(e["R"] - 2) < 1e-9),
    })
if ec:
    scalars.update({
        "ec_ho_ratio_finest": ec["harmonic_oscillator"]["rows"][-1]["ratio"],
        "ec_pib_ratio_finest": ec["particle_in_box"]["rows"][-1]["ratio"],
        "ec_hyd_ratio_finest": ec["hydrogen_1s"]["rows"][-1]["ratio"],
        "ec_hyd_ratio_coarsest": ec["hydrogen_1s"]["rows"][0]["ratio"],
    })
if me:
    scalars.update({
        "fw_det_he": next(s["f_W_det"] for s in me["systems"] if s["label"] == "He"),
        "fw_det_h2": next(s["f_W_det"] for s in me["systems"] if s["label"] == "H2"),
        "fw_det_min": min(s["f_W_det"] for s in me["systems"]),
        "fw_det_min_label": min(me["systems"], key=lambda s: s["f_W_det"])["label"],
        "one_orbital_lattice": {
            l["label"]: {"p": l["fitted_order"], "rel": l["richardson_rel_err"]}
            for l in me["one_orbital_lattice"]
        },
    })

for name, body in out_lines.items():
    text = body.rstrip() + "\n"
    # tabularx \\input files must contain \\bottomrule; putting it after
    # \\input in the parent source causes a misplaced \\noalign.
    if name.startswith("table") and r"\bottomrule" not in text:
        text = text.rstrip() + "\n" + r"\bottomrule" + "\n"
    with open(os.path.join(TABDIR, f"{name}.tex"), "w") as fh:
        fh.write(text)
with open(os.path.join(RESULTS, "scalars.json"), "w") as fh:
    json.dump(scalars, fh, indent=2, default=float)

print("wrote tables to", TABDIR)
for k, v in scalars.items():
    print(f"  {k:24s} {v}")


==> anc/code/requirements.txt <==
# Environment under which every stored result in results/ was produced.
# Python 3.11.4
numpy==2.4.4
scipy==1.17.1
sympy==1.14.0
matplotlib==3.11.1
pyscf==2.14.0


==> anc/code/run_all.py <==
"""Regenerate every result file, table and figure in the manuscript.

Run from a clean checkout with the environment pinned in requirements.txt:

    python3 code/run_all.py

Stages are executed in dependency order: the analytic and lattice benchmarks
first, then the electronic-structure runs, then the derived robustness
analyses, and finally the LaTeX tables and the figures.  Pass --skip-slow to
omit the two stages that dominate the wall time (the 560^3 hydrogen lattice in
run_benchmarks.py and the H2+ scan), which is useful when only the
post-processing is being re-checked.

Every stage writes JSON into results/; postprocess.py turns those files into
tables/*.tex and make_figures.py into figures/*.pdf, so the manuscript is
reproduced from the JSON alone.
"""

from __future__ import annotations

import argparse
import os
import subprocess
import sys
import time

HERE = os.path.dirname(os.path.abspath(__file__))

# (script, description, is_slow)
STAGES = [
    ("theory_checks.py", "symbolic verification of the algebraic claims", False),
    ("run_benchmarks.py", "pair identity, analytic benchmarks, lattice tests", True),
    ("verify_error_constant.py", "closed-form leading error constants", False),
    ("unbridged_comparison.py", "pair-weighted energy versus unweighted cost for hydrogen", False),
    ("h2plus_reference.py", "high-accuracy H2+ reference energies", False),
    ("run_h2plus.py", "H2+ scan across internuclear separation", True),
    ("run_manyelectron.py", "closed-shell Hartree-Fock determinant decomposition", True),
    ("density_floor_scan.py", "sensitivity of T_W to the density floor", True),
    ("extrapolation_robustness.py", "H2+ extrapolation under five fit models", False),
    ("postprocess.py", "LaTeX tables in tables/", False),
    ("make_figures.py", "figures in figures/", False),
]


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--skip-slow", action="store_true",
                        help="skip the electronic-structure and large-lattice stages")
    args = parser.parse_args()

    failures = []
    for script, description, slow in STAGES:
        if slow and args.skip_slow:
            print(f"[skip] {script:30s} {description}")
            continue
        print(f"\n=== {script} : {description} ===", flush=True)
        start = time.time()
        result = subprocess.run([sys.executable, "-u", os.path.join(HERE, script)],
                                cwd=HERE)
        elapsed = time.time() - start
        status = "ok" if result.returncode == 0 else f"FAILED ({result.returncode})"
        print(f"--- {script}: {status} in {elapsed:.1f} s", flush=True)
        if result.returncode != 0:
            failures.append(script)

    print("\n" + "=" * 60)
    if failures:
        print("failed stages:", ", ".join(failures))
        return 1
    print("all stages completed")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/run_benchmarks.py <==
"""Analytic benchmarks for the pair-weighted J-cost lattice functional.

Produces  results/benchmarks.json  containing
  * machine-precision verification of the exact pair identity over 16 decades
    of amplitude ratio, plus the floating-point conditioning comparison;
  * grid-refinement studies for the 1-D harmonic oscillator, the
    particle-in-a-box (node test) and the hydrogen 1s orbital (cusp test);
  * the plane-wave phase counterexample.

All energies in Hartree atomic units (hbar = m_e = 1).
"""

from __future__ import annotations

import json
import os

import numpy as np

from bridge import (
    energy_dirichlet_form,
    energy_dirichlet_slabwise,
    energy_ratio_form,
    fit_convergence_order,
    pair_cost_dirichlet,
    pair_cost_ratio,
    pair_cost_stable,
    richardson,
)

HERE = os.path.dirname(os.path.abspath(__file__))
RESULTS = os.path.join(os.path.dirname(HERE), "results")
os.makedirs(RESULTS, exist_ok=True)

out: dict = {}
rng = np.random.default_rng(20260909)


# ========================================================================== #
#  1.  Exact pair identity
# ========================================================================== #
def pair_identity():
    res = {}

    # (a) Wide sweep in the amplitude ratio, u fixed at 1.
    logr = np.linspace(-8.0, 8.0, 3201)
    u = np.ones_like(logr)
    v = 10.0 ** logr
    c_ratio = pair_cost_ratio(u, v)
    c_dir = pair_cost_dirichlet(u, v)
    rel = np.abs(c_ratio - c_dir) / np.maximum(np.abs(c_dir), 1e-300)
    far = np.abs(logr) >= 0.1                 # away from the ill-conditioned point x=1
    res["sweep"] = {
        "log10_ratio_min": float(logr.min()),
        "log10_ratio_max": float(logr.max()),
        "n_points": int(logr.size),
        "max_rel_dev": float(np.nanmax(rel)),
        "max_rel_dev_excluding_near_unity": float(np.nanmax(rel[far])),
        "median_rel_dev": float(np.nanmedian(rel)),
        "eps_machine": float(np.finfo(float).eps),
        "log10_ratio_at_max_dev": float(logr[np.nanargmax(rel)]),
    }

    # (b) Random positive pairs spanning many orders of magnitude.
    a = 10.0 ** rng.uniform(-6, 6, size=2_000_000)
    b = 10.0 ** rng.uniform(-6, 6, size=2_000_000)
    ca, cb = pair_cost_ratio(a, b), pair_cost_dirichlet(a, b)
    relr = np.abs(ca - cb) / np.maximum(np.abs(cb), 1e-300)
    far_r = np.abs(np.log10(b / a)) >= 0.1
    res["random_pairs"] = {
        "n": int(a.size),
        "max_rel_dev": float(np.nanmax(relr)),
        "max_rel_dev_excluding_near_unity": float(np.nanmax(relr[far_r])),
        "n_excluded_near_unity": int(np.sum(~far_r)),
        "frac_within_8eps": float(np.mean(relr <= 8 * np.finfo(float).eps)),
    }

    # (c) Floating-point conditioning: the ratio form loses precision as v/u->1
    #     because J(x) is evaluated as a difference of nearly equal numbers.
    cond = []
    for k in range(1, 11):
        eps = 10.0 ** (-k)
        uu, vv = 1.0, 1.0 + eps
        exact_hi = 0.5 * eps ** 2                      # (1/2)(u-v)^2, exact here
        got_ratio = float(pair_cost_ratio(uu, vv))
        got_stable = float(pair_cost_stable(uu, vv))
        got_dir = float(pair_cost_dirichlet(uu, vv))
        cond.append(
            {
                "eps": eps,
                "exact": exact_hi,
                "ratio_form": got_ratio,
                "stable_form": got_stable,
                "dirichlet_form": got_dir,
                "rel_err_ratio_form": abs(got_ratio - exact_hi) / exact_hi,
                "rel_err_stable_form": abs(got_stable - exact_hi) / exact_hi,
                "rel_err_dirichlet_form": abs(got_dir - exact_hi) / exact_hi,
                # predicted amplification: forming J(x) subtracts 2 from x+1/x,
                # so the relative error is ~ 2 eps_mach / eps^2
                "predicted_rel_err_ratio_form": 2 * np.finfo(float).eps / eps ** 2,
            }
        )
    res["conditioning"] = cond

    # (d) Node extension: ratio form undefined, extension finite and correct.
    res["nodes"] = {
        "ratio_form_at_u0_is_finite": bool(np.isfinite(pair_cost_ratio(0.0, 1.3))),
        "extension_at_u0": float(pair_cost_dirichlet(0.0, 1.3)),
        "expected_half_v_squared": 0.5 * 1.3 ** 2,
        "extension_at_origin": float(pair_cost_dirichlet(0.0, 0.0)),
    }

    # (e) Lattice-level equality of the two implementations on a positive field.
    lat = {}
    for d, n in ((1, 4001), (2, 301), (3, 61)):
        grid = [np.linspace(-4, 4, n)] * d
        mesh = np.meshgrid(*grid, indexing="ij")
        r2 = sum(m ** 2 for m in mesh)
        # strongly inhomogeneous positive amplitude: 10 orders of magnitude
        u = np.exp(-r2) + 1e-10
        h = 8.0 / (n - 1)
        e_r = energy_ratio_form(u, h)
        e_d = energy_dirichlet_form(u, h)
        lat[f"d{d}"] = {
            "n_per_dim": n,
            "h": h,
            "ratio_form": e_r,
            "dirichlet_form": e_d,
            "abs_dev": abs(e_r - e_d),
            "rel_dev": abs(e_r - e_d) / abs(e_d),
            "amplitude_dynamic_range": float(u.max() / u.min()),
        }
    res["lattice_equality"] = lat
    return res


# ========================================================================== #
#  2.  1-D harmonic oscillator      psi0 = pi^(-1/4) exp(-x^2/2),  T = 1/4
# ========================================================================== #
def harmonic_oscillator(L=12.0):
    exact = 0.25
    rows = []
    for h in [0.4, 0.2, 0.1, 0.05, 0.025, 0.0125, 0.00625]:
        n = int(round(2 * L / h)) + 1
        x = -L + h * np.arange(n)
        u = np.pi ** (-0.25) * np.exp(-0.5 * x ** 2)
        e_d = energy_dirichlet_form(u, h)
        e_r = energy_ratio_form(u, h)
        rows.append(
            {
                "h": h,
                "n": n,
                "T_dirichlet": e_d,
                "T_ratio": e_r,
                "impl_abs_dev": abs(e_d - e_r),
                "err": e_d - exact,
                "rel_err": (e_d - exact) / exact,
            }
        )
    p, C = fit_convergence_order([r["h"] for r in rows], [r["err"] for r in rows])
    rich = richardson(rows[-2]["h"], rows[-2]["T_dirichlet"],
                      rows[-1]["h"], rows[-1]["T_dirichlet"])
    return {
        "system": "1-D harmonic oscillator ground state",
        "box_half_width": L,
        "T_exact": exact,
        "rows": rows,
        "fitted_order": p,
        "fitted_prefactor": C,
        "T_richardson": rich,
        "richardson_rel_err": (rich - exact) / exact,
    }


# ========================================================================== #
#  3.  Particle in a box (node test)   u = sqrt(2/L) sin(pi x / L)
# ========================================================================== #
def particle_in_box(L=1.0):
    exact = np.pi ** 2 / (2 * L ** 2)
    rows = []
    for n_int in [10, 20, 40, 80, 160, 320, 640, 1280]:
        h = L / n_int
        x = h * np.arange(n_int + 1)          # includes both walls, u = 0 there
        u = np.sqrt(2.0 / L) * np.sin(np.pi * x / L)
        u[0] = 0.0
        u[-1] = 0.0
        e_d = energy_dirichlet_form(u, h)     # node-safe extension
        try:
            energy_ratio_form(u, h)
            ratio_ok = True
        except ValueError:
            ratio_ok = False                  # expected: ratio form breaks at nodes
        rows.append(
            {
                "h": h,
                "n_intervals": n_int,
                "T_dirichlet": e_d,
                "ratio_form_defined": ratio_ok,
                "err": e_d - exact,
                "rel_err": (e_d - exact) / exact,
            }
        )
    p, C = fit_convergence_order([r["h"] for r in rows], [r["err"] for r in rows])
    rich = richardson(rows[-2]["h"], rows[-2]["T_dirichlet"],
                      rows[-1]["h"], rows[-1]["T_dirichlet"])
    return {
        "system": "particle in a box, L = 1 a0",
        "T_exact": exact,
        "rows": rows,
        "fitted_order": p,
        "fitted_prefactor": C,
        "T_richardson": rich,
        "richardson_rel_err": (rich - exact) / exact,
    }


# ========================================================================== #
#  4.  Hydrogen 1s on a 3-D Cartesian lattice (cusp test)
#      u = pi^(-1/2) exp(-r),  T = 1/2.  Grid offset by h/2 to avoid r = 0.
# ========================================================================== #
def hydrogen_slabs(L, h):
    """Yield z-slabs of u = pi^(-1/2) e^{-r} on an offset grid of half-width L."""
    n = int(round(2 * L / h))
    ax = -L + h * (np.arange(n) + 0.5)
    X, Y = np.meshgrid(ax, ax, indexing="ij")
    rxy2 = X ** 2 + Y ** 2
    pref = np.pi ** -0.5
    for zk in ax:
        yield pref * np.exp(-np.sqrt(rxy2 + zk * zk))


def hydrogen(L_ref=14.0):
    exact = 0.5

    # (a) box-size study at fixed h, to separate truncation from discretisation
    box_rows = []
    for L in [4.0, 6.0, 8.0, 10.0, 12.0, 14.0]:
        h = 0.2
        e = energy_dirichlet_slabwise(hydrogen_slabs(L, h), h)
        box_rows.append({"L": L, "h": h, "T": e, "err": e - exact})

    # (b) h-refinement at converged box size
    h_rows = []
    for h in [0.4, 0.28, 0.2, 0.14, 0.1, 0.07, 0.05]:
        n = int(round(2 * L_ref / h))
        e = energy_dirichlet_slabwise(hydrogen_slabs(L_ref, h), h)
        h_rows.append(
            {
                "h": h,
                "n_per_dim": n,
                "n_points": n ** 3,
                "T": e,
                "err": e - exact,
                "rel_err": (e - exact) / exact,
            }
        )
    p, C = fit_convergence_order([r["h"] for r in h_rows], [r["err"] for r in h_rows])
    rich = richardson(h_rows[-2]["h"], h_rows[-2]["T"], h_rows[-1]["h"], h_rows[-1]["T"])

    # (c) two-implementation check on a coarse 3-D grid (positive everywhere)
    h_chk = 0.5
    n = int(round(2 * 6.0 / h_chk))
    ax = -6.0 + h_chk * (np.arange(n) + 0.5)
    X, Y, Z = np.meshgrid(ax, ax, ax, indexing="ij")
    u = np.pi ** -0.5 * np.exp(-np.sqrt(X ** 2 + Y ** 2 + Z ** 2))
    impl = {
        "h": h_chk,
        "ratio_form": energy_ratio_form(u, h_chk),
        "dirichlet_form": energy_dirichlet_form(u, h_chk),
    }
    impl["rel_dev"] = abs(impl["ratio_form"] - impl["dirichlet_form"]) / impl["dirichlet_form"]

    return {
        "system": "hydrogen 1s",
        "T_exact": exact,
        "box_study": box_rows,
        "box_half_width_used": L_ref,
        "rows": h_rows,
        "fitted_order": p,
        "fitted_prefactor": C,
        "T_richardson": rich,
        "richardson_rel_err": (rich - exact) / exact,
        "implementation_check": impl,
    }


# ========================================================================== #
#  5.  Plane-wave phase counterexample
# ========================================================================== #
def phase_counterexample(L=4.0 * np.pi, n=2001):
    h = L / (n - 1)
    x = h * np.arange(n)
    rho = np.full(n, 1.0 / L)
    u = np.sqrt(rho)
    rows = []
    for k in [0.0, 0.5, 1.0, 2.0, 4.0]:
        mode_number = k * L / (2.0 * np.pi)
        assert np.isclose(mode_number, round(mode_number))
        T_amp = energy_dirichlet_form(u, h)                 # amplitude sector
        T_phase = 0.5 * float(np.sum(rho[:-1] * k ** 2)) * h  # rho |grad S|^2 / 2
        T_true = 0.5 * k ** 2                               # exact for e^{ikx}/sqrt(L)
        rows.append(
            {
                "k": k,
                "mode_number": int(round(mode_number)),
                "T_W_amplitude": T_amp,
                "T_phase_sector": T_phase,
                "T_exact": T_true,
                "recovered_fraction": (T_amp / T_true) if T_true > 0 else float("nan"),
                "missing_fraction": (
                    (T_true - T_amp) / T_true if T_true > 0 else float("nan")
                ),
            }
        )
    return {
        "system": "periodic plane wave psi = exp(i k x)/sqrt(L) on a ring",
        "L": L,
        "h": h,
        "note": "constant density => amplitude sector vanishes identically",
        "rows": rows,
    }


# ========================================================================== #
if __name__ == "__main__":
    print("1. exact pair identity ...")
    out["pair_identity"] = pair_identity()
    print("2. harmonic oscillator ...")
    out["harmonic_oscillator"] = harmonic_oscillator()
    print("3. particle in a box ...")
    out["particle_in_box"] = particle_in_box()
    print("4. hydrogen 1s (3-D lattice) ...")
    out["hydrogen"] = hydrogen()
    print("5. plane-wave phase counterexample ...")
    out["phase_counterexample"] = phase_counterexample()

    path = os.path.join(RESULTS, "benchmarks.json")
    with open(path, "w") as fh:
        json.dump(out, fh, indent=2)
    print("wrote", path)

    # concise console summary
    pi = out["pair_identity"]
    print(f"\n  identity sweep  max rel dev = {pi['sweep']['max_rel_dev']:.3e}"
          f"  ({pi['sweep']['n_points']} pts, 16 decades)")
    print(f"  random pairs    max rel dev = {pi['random_pairs']['max_rel_dev']:.3e}"
          f"  ({pi['random_pairs']['n']:,} pairs)")
    for key in ("harmonic_oscillator", "particle_in_box", "hydrogen"):
        d = out[key]
        print(f"  {key:22s} p = {d['fitted_order']:.3f}"
              f"   finest rel err = {d['rows'][-1]['rel_err']:.3e}"
              f"   Richardson rel err = {d['richardson_rel_err']:.3e}")


==> anc/code/run_h2plus.py <==
r"""H2+ molecular benchmark for the pair-weighted J-cost kinetic functional.

H2+ is a molecular one-electron benchmark, so its 1s-sigma_g orbital is real
and nodeless and the von Weizsaecker kinetic energy is the *exact* kinetic
energy.  Two evaluations are computed from the same orbital at each geometry:

  T_orbital  = <phi| -1/2 grad^2 |phi>          (analytic, from AO integrals)
  T_W^atomic = (1/8) \int |grad rho|^2 / rho    (atom-centered Becke quadrature)

and compared against the pair-weighted Cartesian-lattice value

  T_J,h      = h/2 * sum_edges (sqrt(rho_i) - sqrt(rho_j))^2   (d = 3)

Writes results/h2plus.json.  Hartree atomic units throughout.
"""

from __future__ import annotations

import json
import os
import time

import numpy as np
from scipy.linalg import eigh

from pyscf import gto, dft

from bridge import (
    energy_dirichlet_form,
    energy_dirichlet_slabwise,
    energy_ratio_form,
    fit_convergence_order,
    richardson,
)

HERE = os.path.dirname(os.path.abspath(__file__))
RESULTS = os.path.join(os.path.dirname(HERE), "results")
os.makedirs(RESULTS, exist_ok=True)

BASIS = "aug-cc-pv5z"
RHO_FLOOR = 1e-14

# High-accuracy total energies for the H2+ 1s-sigma_g state (electronic
# energy + 1/R), used only as an external check on the AO orbital.
# Obtained from a large uncontracted even-tempered basis (18 exponents per
# angular momentum, l <= 4, alpha_k = 0.025 * 2.1^k, on each centre); this
# reproduces the accepted values -0.4517863 (R=1) and -0.6026342 (R=2) to
# 7e-8 Hartree.  Regenerate with h2plus_reference.py.
EXACT_ETOT = {
    1.0: -0.45178623,
    1.5: -0.58232315,
    2.0: -0.60263416,
    2.4: -0.59655359,
    3.0: -0.57756280,
    4.0: -0.54608480,
    5.0: -0.52442020,
    6.0: -0.51196894,
}


def solve_h2plus(R, basis=BASIS):
    """Exact one-electron solution in the given AO basis (no SCF needed)."""
    mol = gto.M(atom=f"H 0 0 {-R/2}; H 0 0 {R/2}", basis=basis,
                charge=1, spin=1, unit="Bohr", verbose=0)
    S = mol.intor("int1e_ovlp")
    T = mol.intor("int1e_kin")
    V = mol.intor("int1e_nuc")
    w, C = eigh(T + V, S)
    c = C[:, 0] / np.sqrt(C[:, 0] @ S @ C[:, 0])
    return mol, c, {
        "E_electronic": float(w[0]),
        "E_total": float(w[0] + 1.0 / R),
        "T_orbital": float(c @ T @ c),
        "V_orbital": float(c @ V @ c),
        "norm": float(c @ S @ c),
        "nao": int(mol.nao),
    }


def tw_atomic_grid(mol, c, level=9):
    """(1/8) int |grad rho|^2 / rho on an atom-centered Becke grid."""
    grids = dft.gen_grid.Grids(mol)
    grids.level = level
    grids.prune = None
    grids.build()
    ao = mol.eval_gto("GTOval_sph_deriv1", grids.coords)   # (4, npts, nao)
    phi = ao[0] @ c
    dphi = np.einsum("dpi,i->dp", ao[1:4], c)
    rho = phi ** 2
    grad_rho = 2.0 * phi * dphi                            # (3, npts)
    m = rho > RHO_FLOOR
    integrand = np.zeros_like(rho)
    integrand[m] = np.sum(grad_rho[:, m] ** 2, axis=0) / (8.0 * rho[m])
    tw = float(np.sum(integrand * grids.weights))
    nelec = float(np.sum(rho * grids.weights))
    return tw, nelec, int(grids.weights.size)


def rho_slabs(mol, c, Lxy, Lz, h):
    """Yield z-slabs of sqrt(rho) on an offset Cartesian grid."""
    nxy = int(round(2 * Lxy / h))
    nz = int(round(2 * Lz / h))
    axy = -Lxy + h * (np.arange(nxy) + 0.5)
    az = -Lz + h * (np.arange(nz) + 0.5)
    X, Y = np.meshgrid(axy, axy, indexing="ij")
    flatx, flaty = X.ravel(), Y.ravel()
    for zk in az:
        coords = np.stack([flatx, flaty, np.full(flatx.size, zk)], axis=1)
        phi = mol.eval_gto("GTOval_sph", coords) @ c
        yield np.abs(phi).reshape(nxy, nxy)      # sqrt(rho) = |phi|


def lattice_T(mol, c, Lxy, Lz, h):
    return energy_dirichlet_slabwise(rho_slabs(mol, c, Lxy, Lz, h), h)


# ========================================================================== #
if __name__ == "__main__":
    out = {"basis": BASIS, "rho_floor": RHO_FLOOR}

    R_LIST = [1.0, 1.5, 2.0, 2.4, 3.0, 4.0, 5.0, 6.0]
    H_LIST = [0.16, 0.12, 0.10, 0.08]
    LXY = 12.0

    # ---- 0. atomic-grid convergence of the T_W functional itself --------- #
    mol2, c2, ref2 = solve_h2plus(2.0)
    grid_conv = []
    for level in (5, 7, 8, 9):
        tw, ne, npt = tw_atomic_grid(mol2, c2, level=level)
        grid_conv.append({"level": level, "n_grid": npt, "T_W": tw,
                          "n_electrons": ne, "dev_from_T_orbital": tw - ref2["T_orbital"]})
    out["atomic_grid_convergence_R2"] = {"T_orbital": ref2["T_orbital"], "rows": grid_conv}
    print("atomic-grid convergence at R=2:")
    for g in grid_conv:
        print(f"   level {g['level']}  n={g['n_grid']:8d}  T_W={g['T_W']:.10f}"
              f"  dev={g['dev_from_T_orbital']:+.2e}")

    # ---- 1. two-implementation equality on a molecular density ----------- #
    h_chk = 0.25
    nxy = int(round(2 * 8.0 / h_chk))
    nz = int(round(2 * 9.0 / h_chk))
    axy = -8.0 + h_chk * (np.arange(nxy) + 0.5)
    az = -9.0 + h_chk * (np.arange(nz) + 0.5)
    X, Y, Z = np.meshgrid(axy, axy, az, indexing="ij")
    coords = np.stack([X.ravel(), Y.ravel(), Z.ravel()], axis=1)
    u = np.abs(mol2.eval_gto("GTOval_sph", coords) @ c2).reshape(nxy, nxy, nz)
    u = np.maximum(u, 1e-300)
    e_r = energy_ratio_form(u, h_chk)
    e_d = energy_dirichlet_form(u, h_chk)
    out["implementation_check_R2"] = {
        "h": h_chk, "n_points": int(u.size),
        "ratio_form": e_r, "dirichlet_form": e_d,
        "abs_dev": abs(e_r - e_d), "rel_dev": abs(e_r - e_d) / abs(e_d),
        "amplitude_dynamic_range": float(u.max() / max(u.min(), 1e-300)),
    }
    print(f"\nimplementation check (R=2, {u.size:,} pts): "
          f"rel dev = {out['implementation_check_R2']['rel_dev']:.3e}")

    # ---- 2. box-size study at R = 2 -------------------------------------- #
    box_rows = []
    for L in (6.0, 8.0, 10.0, 12.0, 14.0):
        t = lattice_T(mol2, c2, L, L + 1.0, 0.10)
        box_rows.append({"L_xy": L, "L_z": L + 1.0, "h": 0.10, "T_J": t,
                         "dev_from_T_orbital": t - ref2["T_orbital"]})
        print(f"  box L={L:5.1f}  T_J,h = {t:.8f}  dev = {t - ref2['T_orbital']:+.3e}")
    out["box_study_R2"] = box_rows

    # ---- 3. full R scan with h-refinement -------------------------------- #
    scan = []
    for R in R_LIST:
        t0 = time.time()
        mol, c, ref = solve_h2plus(R)
        tw_at, ne, npt = tw_atomic_grid(mol, c, level=9)
        rows = []
        for h in H_LIST:
            t = lattice_T(mol, c, LXY, LXY + R / 2, h)
            rows.append({"h": h, "T_J": t,
                         "abs_err": t - ref["T_orbital"],
                         "rel_err": (t - ref["T_orbital"]) / ref["T_orbital"]})
        p, C = fit_convergence_order([r["h"] for r in rows], [r["abs_err"] for r in rows])
        rich = richardson(rows[-2]["h"], rows[-2]["T_J"], rows[-1]["h"], rows[-1]["T_J"])
        entry = {
            "R": R, **ref,
            "T_W_atomic_grid": tw_at,
            "n_electrons_atomic_grid": ne,
            "TW_minus_Torbital": tw_at - ref["T_orbital"],
            "rows": rows,
            "fitted_order": p,
            "T_J_richardson": rich,
            "richardson_abs_err": rich - ref["T_orbital"],
            "richardson_rel_err": (rich - ref["T_orbital"]) / ref["T_orbital"],
            "E_total_high_accuracy_reference": EXACT_ETOT.get(R),
            "wall_seconds": time.time() - t0,
        }
        scan.append(entry)
        lit = EXACT_ETOT.get(R)
        litstr = f" dE_tot(lit)={entry['E_total'] - lit:+.2e}" if lit else ""
        print(f"R={R:4.1f}  T_orb={ref['T_orbital']:.8f}  T_W(atomic)={tw_at:.8f}"
              f"  dev={tw_at - ref['T_orbital']:+.2e}  |  p={p:.2f}"
              f"  T_J(h=.08) rel={rows[-1]['rel_err']:+.2e}"
              f"  Rich rel={entry['richardson_rel_err']:+.2e}{litstr}"
              f"  [{entry['wall_seconds']:.0f}s]")
    out["scan"] = scan

    path = os.path.join(RESULTS, "h2plus.json")
    with open(path, "w") as fh:
        json.dump(out, fh, indent=2)
    print("\nwrote", path)


==> anc/code/run_manyelectron.py <==
r"""Many-electron scope benchmark: how much determinant kinetic energy the
amplitude sector captures.

For each closed-shell system we compute, from the same converged RHF density,

  T_det    = Tr[D T]                           (determinant kinetic energy)
  T_W      = (1/8) \int |grad rho|^2 / rho     (von Weizsaecker / Fisher sector)
  T_P_det  = T_det - T_W                       (determinant Pauli deficit)
  f_W_det  = T_W / T_det

The one-orbital prediction under test is f_W_det = 1 for He and H2.
For multiorbital RHF determinants, f_W_det < 1 in the systems considered.
T_det is not identified with the constrained-search density functional
T_s[rho] unless the reference determinant realizes that minimum.

Writes results/manyelectron.json.  Hartree atomic units.
"""

from __future__ import annotations

import json
import os

import numpy as np

from pyscf import dft, gto, scf

from bridge import energy_dirichlet_slabwise, fit_convergence_order, richardson

HERE = os.path.dirname(os.path.abspath(__file__))
RESULTS = os.path.join(os.path.dirname(HERE), "results")
os.makedirs(RESULTS, exist_ok=True)

RHO_FLOOR = 1e-14

# geometry in Angstrom unless noted; near-experimental structures
SYSTEMS = [
    # label,          atom spec,                                              basis
    ("He",   "He 0 0 0",                                                     "aug-cc-pvqz"),
    ("H2",   "H 0 0 -0.37041; H 0 0 0.37041",                                "aug-cc-pvqz"),
    ("LiH",  "Li 0 0 0; H 0 0 1.5957",                                       "aug-cc-pvqz"),
    ("Be",   "Be 0 0 0",                                                      "aug-cc-pvqz"),
    ("Ne",   "Ne 0 0 0",                                                      "aug-cc-pvqz"),
    ("CH4",  "C 0 0 0; H 0.62758 0.62758 0.62758; H 0.62758 -0.62758 -0.62758; "
             "H -0.62758 0.62758 -0.62758; H -0.62758 -0.62758 0.62758",      "aug-cc-pvqz"),
    ("H2O",  "O 0 0 0; H 0.75727 0 0.58627; H -0.75727 0 0.58627",            "aug-cc-pvqz"),
    ("N2",   "N 0 0 -0.54885; N 0 0 0.54885",                                 "aug-cc-pvqz"),
    ("CO",   "C 0 0 -0.64414; O 0 0 0.48416",                                 "aug-cc-pvqz"),
]


def tw_from_density(mol, dm, level=9, prune=None):
    """(1/8) int |grad rho|^2 / rho on an atom-centered Becke grid."""
    grids = dft.gen_grid.Grids(mol)
    grids.level = level
    grids.prune = prune
    grids.build()
    ao = mol.eval_gto("GTOval_sph_deriv1", grids.coords)
    rho_all = dft.numint.eval_rho(mol, ao, dm, xctype="GGA")   # (4, npts)
    rho, grad = rho_all[0], rho_all[1:4]
    m = rho > RHO_FLOOR
    integ = np.zeros_like(rho)
    integ[m] = np.sum(grad[:, m] ** 2, axis=0) / (8.0 * rho[m])
    return (float(np.sum(integ * grids.weights)),
            float(np.sum(rho * grids.weights)),
            int(grids.weights.size))


def amplitude_slabs(mol, mo_occ_coeff, occ, Lxy, Lz, h):
    """Yield z-slabs of sqrt(rho) for a closed-shell RHF density."""
    nxy = int(round(2 * Lxy / h))
    nz = int(round(2 * Lz / h))
    axy = -Lxy + h * (np.arange(nxy) + 0.5)
    az = -Lz + h * (np.arange(nz) + 0.5)
    X, Y = np.meshgrid(axy, axy, indexing="ij")
    fx, fy = X.ravel(), Y.ravel()
    for zk in az:
        coords = np.stack([fx, fy, np.full(fx.size, zk)], axis=1)
        mo = mol.eval_gto("GTOval_sph", coords) @ mo_occ_coeff
        rho = (mo ** 2 * occ).sum(axis=1)
        yield np.sqrt(np.maximum(rho, 0.0)).reshape(nxy, nxy)


if __name__ == "__main__":
    out = {"rho_floor": RHO_FLOOR, "systems": []}

    print(f"{'system':6s} {'basis':13s} {'E_HF':>15s} {'T_det':>14s} {'T_W':>14s} "
          f"{'T_P_det':>13s} {'f_W_det':>9s} {'n_occ':>6s}")
    for label, atom, basis in SYSTEMS:
        mol = gto.M(atom=atom, basis=basis, verbose=0)
        mf = scf.RHF(mol)
        mf.conv_tol = 1e-12
        e_hf = mf.kernel()
        assert mf.converged, f"{label} SCF not converged"
        dm = mf.make_rdm1()
        Tmat = mol.intor("int1e_kin")
        T_det = float(np.einsum("ij,ji->", dm, Tmat))

        # grid convergence of T_W
        conv = []
        for lvl in (7, 8, 9):
            tw, ne, npt = tw_from_density(mol, dm, level=lvl)
            conv.append({"level": lvl, "n_grid": npt, "T_W": tw, "n_electrons": ne})
        T_W = conv[-1]["T_W"]
        grid_spread = max(c["T_W"] for c in conv) - min(c["T_W"] for c in conv)

        n_occ = int(np.sum(mf.mo_occ > 0))
        rec = {
            "label": label, "basis": basis, "atom": atom,
            "E_HF": float(e_hf), "n_electrons": int(mol.nelectron),
            "n_occupied_spatial_orbitals": n_occ,
            "T_det": T_det, "T_W": T_W, "T_P_det": T_det - T_W,
            "f_W_det": T_W / T_det,
            "virial_ratio_minus_E_over_T": -float(e_hf) / T_det,
            "T_W_grid_spread": grid_spread,
            "grid_convergence": conv,
        }
        out["systems"].append(rec)
        print(f"{label:6s} {basis:13s} {e_hf:15.9f} {T_det:14.8f} {T_W:14.8f} "
              f"{T_det - T_W:13.8f} {T_W / T_det:9.6f} {n_occ:6d}")

    # ---- one-orbital limit: pair-weighted Cartesian lattice on He and H2 ---- #
    print("\nPair-weighted Cartesian lattice in the one-orbital limit:")
    lattice = []
    for label, atom, basis, Lxy, Lz in [
        ("He", "He 0 0 0", "aug-cc-pvqz", 9.0, 9.0),
        ("H2", "H 0 0 -0.37041; H 0 0 0.37041", "aug-cc-pvqz", 9.0, 9.5),
    ]:
        mol = gto.M(atom=atom, basis=basis, verbose=0)
        mf = scf.RHF(mol)
        mf.conv_tol = 1e-12
        mf.kernel()
        dm = mf.make_rdm1()
        T_det = float(np.einsum("ij,ji->", dm, mol.intor("int1e_kin")))
        occ_idx = mf.mo_occ > 0
        C = mf.mo_coeff[:, occ_idx]
        occ = mf.mo_occ[occ_idx]
        rows = []
        for h in (0.16, 0.12, 0.10, 0.08):
            t = energy_dirichlet_slabwise(
                amplitude_slabs(mol, C, occ, Lxy, Lz, h), h)
            rows.append({"h": h, "T_J": t, "abs_err": t - T_det,
                         "rel_err": (t - T_det) / T_det})
            print(f"  {label:3s} h={h:.2f}  T_J,h={t:.8f}  T_det={T_det:.8f}"
                  f"  rel_err={(t - T_det)/T_det:+.3e}")
        p, _ = fit_convergence_order([r["h"] for r in rows], [r["abs_err"] for r in rows])
        rich = richardson(rows[-2]["h"], rows[-2]["T_J"], rows[-1]["h"], rows[-1]["T_J"])
        lattice.append({"label": label, "T_det": T_det, "rows": rows,
                        "fitted_order": p, "T_J_richardson": rich,
                        "richardson_rel_err": (rich - T_det) / T_det,
                        "L_xy": Lxy, "L_z": Lz})
        print(f"  {label:3s} fitted order p={p:.2f}  Richardson rel err="
              f"{(rich - T_det)/T_det:+.3e}")
    out["one_orbital_lattice"] = lattice

    path = os.path.join(RESULTS, "manyelectron.json")
    with open(path, "w") as fh:
        json.dump(out, fh, indent=2)
    print("\nwrote", path)


==> anc/code/theory_checks.py <==
"""Symbolic verification of the algebraic claims in the manuscript.

Checks
------
1. Exact pair-weighted J-identity:      u v J(v/u) = (1/2)(u-v)^2
2. Structure lemma:  symmetric + degree-2 homogeneous B  <=>  B = u v phi(v/u), phi(x)=phi(1/x)
3. Scale-deviation-separated pair weight forced to B = C u v
3b. Quadratic characterization: nonnegative quadratic form vanishing on the
    diagonal => K = alpha (u-v)^2 (symmetry is a conclusion, not an assumption)
4. Continuum identification:            (1/2)|grad u|^2 = (1/8)|grad rho|^2/rho   for u = sqrt(rho)
5. Madelung split:                      |grad psi|^2 = |grad sqrt(rho)|^2 + rho |grad S|^2
6. Midpoint-edge expansion used in the O(h^2) continuum-limit bound
7. Discrete L2-gradient scaling and composite-midpoint quadrature sign
"""

import sympy as sp

ok = []


def check(name, condition):
    ok.append((name, bool(condition)))
    print(f"[{'PASS' if condition else 'FAIL'}] {name}")


u, v, x, c, z, h, t = sp.symbols("u v x c z h t", positive=True)
lam, kap, alpha, beta, gamma = sp.symbols("lambda kappa alpha beta gamma", real=True)

# ---------------------------------------------------------------- 1. identity
J = lambda w: sp.Rational(1, 2) * (w + 1 / w) - 1
check("1. u*v*J(v/u) == (1/2)(u-v)^2",
      sp.simplify(u * v * J(v / u) - sp.Rational(1, 2) * (u - v) ** 2) == 0)

check("1a. J is reciprocal-symmetric: J(x) == J(1/x)",
      sp.simplify(J(x) - J(1 / x)) == 0)

check("1b. J(1) == 0", J(sp.Integer(1)) == 0)

# J(e^eps) = cosh(eps) - 1 and its quartic-order expansion
eps = sp.symbols("epsilon", real=True)
check("1c. J(e^eps) == cosh(eps) - 1",
      sp.simplify(sp.Rational(1, 2) * (sp.exp(eps) + sp.exp(-eps)) - 1 - (sp.cosh(eps) - 1)) == 0)
ser = sp.series(sp.cosh(eps) - 1, eps, 0, 6).removeO()
check("1d. J(e^eps) = eps^2/2 + eps^4/24 + ...",
      sp.simplify(ser - (eps**2 / 2 + eps**4 / 24)) == 0)

# Half-angle form used for the numerically stable evaluation of the pair cost:
# it avoids subtracting 1 from (x + 1/x)/2, the cancellation seen in Fig. 1b.
_stable = 2 * u * v * sp.sinh(sp.log(v / u) / 2) ** 2
check("1e. u*v*J(v/u) == 2 u v sinh^2( log(v/u) / 2 )  (stable evaluation)",
      sp.simplify(sp.powsimp(sp.expand(_stable.rewrite(sp.exp)), force=True)
                  - u * v * J(v / u)) == 0)

# ------------------------------------------------- 2. structure of the pair weight
# Any degree-2 homogeneous B can be written B(u,v) = u^2 * b(v/u).
# Symmetry B(u,v)=B(v,u) forces b(x) = x^2 b(1/x); substituting b(x) = x*phi(x)
# turns this into phi(x) = phi(1/x).  Verify the substitution step.
phi = sp.Function("phi")
b = lambda w: w * phi(w)
lhs = u**2 * b(v / u)                 # = u v phi(v/u)
rhs = v**2 * b(u / v)                 # = u v phi(u/v)
check("2. u^2*b(v/u) == u*v*phi(v/u)  (so symmetry <=> phi(x)=phi(1/x))",
      sp.simplify(lhs - u * v * phi(v / u)) == 0
      and sp.simplify(rhs - u * v * phi(u / v)) == 0)

# Counterexample confirming the residual freedom is real: a non-constant,
# reciprocal-symmetric phi still yields a symmetric, degree-2 homogeneous pair weight.
phi_cx = x / (1 + x) ** 2
check("2a. counterexample phi(x)=x/(1+x)^2 is reciprocal-symmetric (freedom is real)",
      sp.simplify(phi_cx - phi_cx.subs(x, 1 / x)) == 0)
B_cx = u * v * phi_cx.subs(x, v / u)
check("2b. counterexample pair weight is symmetric",
      sp.simplify(B_cx - B_cx.subs({u: v, v: u}, simultaneous=True)) == 0)
check("2c. counterexample pair weight is degree-2 homogeneous",
      sp.simplify(B_cx.subs({u: c * u, v: c * v}, simultaneous=True) - c**2 * B_cx) == 0)

# -------------------- 3. scale-deviation-separated pair weight forced to be s^2
# b(c s) = c^2 b(s) for all c>0  =>  put s=1  =>  b(s) = s^2*b(1).
b_scale = sp.Function("b_scale")
check("3. b(s) = s^2*b(1) solves b(c*s) = c^2*b(s)",
      sp.simplify((c * z) ** 2 * b_scale(1) -
                  c**2 * (z**2 * b_scale(1))) == 0)

# -------------------------------- 3b. QUADRATIC CHARACTERIZATION (Theorem D.2)
# Within the quadratic class, nonnegativity plus vanishing on the diagonal
# force symmetry.  Symmetry is a conclusion, not an assumption.
Cq = alpha * u**2 + beta * u * v + gamma * v**2
diag_coeff = sp.expand(Cq.subs(v, u) / u**2)
check("3b. vanishing on the diagonal forces beta = -alpha-gamma",
      sp.simplify(diag_coeff - (alpha + beta + gamma)) == 0)

Cq_r2 = sp.expand(Cq.subs(beta, -alpha - gamma))
Fx = sp.expand(Cq_r2.subs({u: 1, v: x}))
t = sp.symbols("t", positive=True)
F_minus = sp.expand(Fx.subs(x, 1 - t))
F_plus = sp.expand(Fx.subs(x, 1 + t))
check("3b'. F(1-t)+F(1+t) = 2 gamma t^2 and F(1-t)-F(1+t) = 2(alpha-gamma)t",
      sp.simplify(F_minus + F_plus - 2 * gamma * t**2) == 0
      and sp.simplify(F_minus - F_plus - 2 * (alpha - gamma) * t) == 0)

# Nonnegativity of both values for every t in (0,1) requires
# |alpha-gamma| <= gamma t for all such t, hence alpha = gamma.
Cq_forced = sp.simplify(Cq_r2.subs(gamma, alpha))
check("3c. nonnegativity then forces alpha=gamma, so K = alpha (u-v)^2",
      sp.simplify(Cq_forced - alpha * (u - v) ** 2) == 0)

# Without nonnegativity the same (R1)+(R2) class includes a sign-changing form.
K_sign = (u - v) * (alpha * u - gamma * v)
check("3d. without nonnegativity, (u-v)(alpha u - gamma v) still vanishes on the diagonal",
      sp.simplify(K_sign.subs(v, u)) == 0)
check("3e. that form is the (R2) quadratic and is not a square unless alpha=gamma",
      sp.simplify(sp.expand(K_sign - Cq_r2)) == 0)

# Now solve kappa*u*v*F(v/u) = alpha*(u-v)^2 for F, by setting u=1, v=x.
F_forced = sp.simplify(sp.solve(sp.Eq(kap * 1 * x * sp.Symbol("F"), alpha * (1 - x) ** 2),
                                sp.Symbol("F"))[0])
check("3f. forced cost F(x) = (alpha/kappa)*(1-x)^2/x = (2*alpha/kappa)*J(x)",
      sp.simplify(F_forced - (2 * alpha / kap) * J(x)) == 0)
check("3g. back-substitution reproduces alpha*(u-v)^2",
      sp.simplify(kap * u * v * F_forced.subs(x, v / u) - alpha * (u - v) ** 2) == 0)

# ------------------------------------------- 4. continuum identification
rho = sp.Function("rho", positive=True)
r = sp.symbols("r", real=True)
u_of_rho = sp.sqrt(rho(r))
lhs4 = sp.Rational(1, 2) * sp.diff(u_of_rho, r) ** 2
rhs4 = sp.Rational(1, 8) * sp.diff(rho(r), r) ** 2 / rho(r)
check("4. (1/2)|grad sqrt(rho)|^2 == (1/8)|grad rho|^2 / rho",
      sp.simplify(lhs4 - rhs4) == 0)

# ---- 4a/4b. UNWEIGHTED limit: log-Dirichlet action, and its divergence
# Omitting the pair weight gives (1/2)|grad log u|^2 with u = sqrt(rho), which is
# (1/8)|grad rho|^2 / rho^2 -- one power of rho away from von Weizsaecker.
lhs4a = sp.Rational(1, 2) * sp.diff(sp.log(sp.sqrt(rho(r))), r) ** 2
rhs4a = sp.Rational(1, 8) * sp.diff(rho(r), r) ** 2 / rho(r) ** 2
check("4a. (1/2)|grad log sqrt(rho)|^2 == (1/8)|grad rho|^2 / rho^2  (unweighted)",
      sp.simplify(lhs4a - rhs4a) == 0)

# For the hydrogen 1s density the unweighted integrand is 1 almost everywhere,
# unweighted action equals half the volume numerically in atomic units and diverges.
rr = sp.symbols("r_h", positive=True)
rho_1s = sp.exp(-2 * rr) / sp.pi
check("4b. hydrogen 1s: (1/2)|grad log sqrt(rho)|^2 == 1/2 a.e. (divergent)",
      sp.simplify(sp.Rational(1, 2) * sp.diff(sp.log(sp.sqrt(rho_1s)), rr) ** 2
                  - sp.Rational(1, 2)) == 0)

# --------------------------------------------------- 5. Madelung phase split
# Work with explicitly real, positive scalars standing for the local values of
# rho, rho' and S'; this avoids SymPy conjugating an unknown Function.
p, dp, dS = sp.symbols("p dp dS", real=True)
p = sp.Symbol("p", positive=True)
# psi = sqrt(p) e^{iS};  psi' = dp/(2 sqrt p) e^{iS} + i dS sqrt(p) e^{iS}
dpsi_re = dp / (2 * sp.sqrt(p))
dpsi_im = dS * sp.sqrt(p)
grad_psi_sq = dpsi_re**2 + dpsi_im**2                 # |psi'|^2
grad_sqrt_rho_sq = (dp / (2 * sp.sqrt(p))) ** 2       # |grad sqrt(rho)|^2
target5 = grad_sqrt_rho_sq + p * dS**2
check("5. |grad psi|^2 == |grad sqrt(rho)|^2 + rho |grad S|^2",
      sp.simplify(grad_psi_sq - target5) == 0)

# and the amplitude part is exactly the von Weizsaecker integrand
check("5a. |grad sqrt(rho)|^2 == (1/4)|grad rho|^2 / rho",
      sp.simplify(grad_sqrt_rho_sq - dp**2 / (4 * p)) == 0)

# Plane wave: rho constant (dp = 0) => amplitude sector vanishes, phase sector survives
check("5b. plane wave (dp=0): amplitude sector = 0 while phase sector = rho*k^2 > 0",
      sp.simplify(grad_sqrt_rho_sq.subs(dp, 0)) == 0
      and sp.simplify((p * dS**2).subs(dS, sp.Symbol("k", positive=True))
                      - p * sp.Symbol("k", positive=True) ** 2) == 0)

# ------------------------------------- 6. midpoint edge expansion, O(h^2) rate
f = sp.Function("f")
m = sp.symbols("m", real=True)
fwd = sp.series(f(m + h / 2) - f(m - h / 2), h, 0, 6).removeO()
target6 = h * sp.diff(f(m), m) + h**3 / 24 * sp.diff(f(m), m, 3) + h**5 / 1920 * sp.diff(f(m), m, 5)
check("6. f(m+h/2)-f(m-h/2) = h f' + h^3 f'''/24 + h^5 f^(5)/1920 + ...",
      sp.simplify(sp.expand(fwd - target6)) == 0)

# Edge contribution: (1/(2 h^2)) * (delta u)^2 = (1/2) f'(m)^2 + (h^2/24) f' f''' + O(h^4)
edge = sp.series(sp.expand(fwd**2 / (2 * h**2)), h, 0, 4).removeO()
target6b = sp.Rational(1, 2) * sp.diff(f(m), m) ** 2 \
    + h**2 / 24 * sp.diff(f(m), m) * sp.diff(f(m), m, 3)
check("6b. edge density = (1/2)(f')^2 + (h^2/24) f' f''' + O(h^4)  (=> O(h^2) rate)",
      sp.simplify(sp.expand(edge - target6b)) == 0)

# -------------------- 7. discrete-gradient scaling and midpoint-rule sign
d = sp.symbols("d", integer=True, positive=True)
edge_energy = h**(d - 2) * (u - v)**2 / 2
scaled_gradient = h**(-d) * sp.diff(edge_energy, u)
check("7. discrete L2 gradient = h^(-2)*(u-v) on one incident edge",
      sp.simplify(scaled_gradient - (u - v) / h**2) == 0)

n = sp.symbols("n", integer=True, positive=True)
i = sp.symbols("i", integer=True, nonnegative=True)
midpoint_sum = sp.summation(((i + sp.Rational(1, 2)) / n)**2, (i, 0, n - 1)) / n
midpoint_target = sp.Rational(1, 3) - sp.Rational(1, 12) / n**2
check("7b. midpoint sum for x^2 has negative h^2 correction",
      sp.simplify(midpoint_sum - midpoint_target) == 0)

print()
n_pass = sum(p for _, p in ok)
print(f"{n_pass}/{len(ok)} symbolic checks passed")
if n_pass != len(ok):
    for name, p in ok:
        if not p:
            print("  FAILED:", name)
    raise SystemExit(1)


==> anc/code/unbridged_comparison.py <==
r"""What happens to the lattice cost if the pair weight is omitted.

The unweighted lattice sum

    S_h^unw[u] = h^(d-2) sum_edges J(u_j / u_i)

is the object the near-equilibrium route works with: in log coordinates
u = e^phi it reads sum_edges [cosh(phi_j - phi_i) - 1] ~ (1/2) sum (dphi)^2, so
its continuum limit is the Dirichlet energy of the *log* amplitude,

    S^unw[u] = (1/2) \int |grad log u|^2 = (1/8) \int |grad rho|^2 / rho^2 ,

which differs from the von Weizsaecker functional (1/8) \int |grad rho|^2 / rho
by one power of rho.  That difference is not cosmetic:

  * S^unw is invariant under rho -> c rho and has dimensions L^(d-2), so it
    is not an energy;
  * for hydrogen 1s, |grad log sqrt(rho)|^2 == 1/a0^2 almost everywhere, so
    S^unw equals |Omega|/(2 a0^2) and diverges with box size.

This script confirms both numerically and writes results/unbridged.json.
Hartree atomic units.
"""

from __future__ import annotations

import json
import os

import numpy as np

from bridge import J, energy_dirichlet_form

HERE = os.path.dirname(os.path.abspath(__file__))
RESULTS = os.path.join(os.path.dirname(HERE), "results")
os.makedirs(RESULTS, exist_ok=True)


def cost_unweighted(u, h):
    """h^(d-2) * sum over nearest-neighbor edges of J(u_j / u_i)."""
    u = np.asarray(u, dtype=float)
    d = u.ndim
    total = 0.0
    for axis in range(d):
        lo = [slice(None)] * d
        hi = [slice(None)] * d
        lo[axis], hi[axis] = slice(0, -1), slice(1, None)
        total += float(np.sum(J(u[tuple(hi)] / u[tuple(lo)])))
    return h ** (d - 2) * total


def hydrogen_grid(L, h):
    n = int(round(2 * L / h))
    ax = -L + h * (np.arange(n) + 0.5)
    X, Y, Z = np.meshgrid(ax, ax, ax, indexing="ij")
    return np.pi ** -0.5 * np.exp(-np.sqrt(X ** 2 + Y ** 2 + Z ** 2))


if __name__ == "__main__":
    h = 0.25
    out = {
        "h": h,
        "T_W_exact": 0.5,
        "note": ("unweighted continuum limit is |Omega|/(2*a0^2) for hydrogen "
                 "1s, because |grad log sqrt(rho)|^2 == 1/a0^2 almost "
                 "everywhere; a0 = 1 in atomic units"),
        "rows": [],
    }

    print(f"Hydrogen 1s at h = {h}:  pair-weighted energy converges, unweighted diverges")
    print(f"{'L':>5} {'|Omega|':>10} {'pair-wtd':>11} {'unweighted':>12} "
          f"{'unw/(|Omega|/2)':>18}")
    for L in (3.0, 4.0, 6.0, 8.0, 10.0):
        u = hydrogen_grid(L, h)
        vol = (2 * L) ** 3
        e_b = energy_dirichlet_form(u, h)
        e_u = cost_unweighted(u, h)
        out["rows"].append({
            "L": L, "volume": vol,
            "E_pair_weighted": e_b, "S_unweighted": e_u,
            "E_pair_weighted_err": e_b - 0.5,
            "unweighted_over_half_volume": e_u / (vol / 2),
        })
        print(f"{L:5.1f} {vol:10.0f} {e_b:11.6f} {e_u:12.2f} {e_u/(vol/2):18.4f}")

    path = os.path.join(RESULTS, "unbridged.json")
    with open(path, "w") as fh:
        json.dump(out, fh, indent=2)
    print("\nwrote", path)


==> anc/code/verify_error_constant.py <==
"""Quantitative test of the leading-order error term of the continuum-limit theorem.

The theorem predicts, for sufficiently regular decaying (or periodic) u,

    E_h[u] = (1/2) int |grad u|^2  -  (h^2/24) sum_k int (d_k^2 u)^2  +  O(h^4),

i.e. a *signed*, explicitly computable leading error.  This is a far sharper
test than fitting a convergence slope: the ratio of measured to predicted
error must tend to 1.

Reference values of  A[u] = sum_k int (d_k^2 u)^2 :
  1-D harmonic oscillator   u = pi^(-1/4) e^(-x^2/2)          A = 3/4
  particle in a box (L=1)   u = sqrt(2) sin(pi x)             A = pi^4
  hydrogen 1s               u = pi^(-1/2) e^(-r)              A = 3
(the last violates the C^5 hypothesis at the nucleus, and the measured/predicted
 ratio consequently approaches 1 only as 1 + O(h))

Writes results/error_constant.json.
"""

from __future__ import annotations

import json
import os

import numpy as np
import sympy as sp

from bridge import energy_dirichlet_form, energy_dirichlet_slabwise

HERE = os.path.dirname(os.path.abspath(__file__))
RESULTS = os.path.join(os.path.dirname(HERE), "results")
os.makedirs(RESULTS, exist_ok=True)


# ---------------------------------------------------------------- symbolic A
def A_harmonic():
    x = sp.symbols("x", real=True)
    u = sp.pi ** sp.Rational(-1, 4) * sp.exp(-x ** 2 / 2)
    return sp.simplify(sp.integrate(sp.diff(u, x, 2) ** 2, (x, -sp.oo, sp.oo)))


def A_box():
    x = sp.symbols("x", real=True)
    u = sp.sqrt(2) * sp.sin(sp.pi * x)
    return sp.simplify(sp.integrate(sp.diff(u, x, 2) ** 2, (x, 0, 1)))


def A_hydrogen():
    """sum_k int (d_k^2 u)^2 for u = pi^(-1/2) e^(-r), via angular averages."""
    r = sp.symbols("r", positive=True)
    A2 = 1 / sp.pi
    # <n_k^2> = 1/3, <n_k^4> = 1/5 ; sums over k = 1..3
    s_t2 = sp.Rational(3, 5)                      # sum_k <t_k^2>
    s_tt1 = 3 * (sp.Rational(1, 5) - sp.Rational(1, 3))   # sum_k <t_k(t_k-1)>
    s_t12 = 3 * (sp.Rational(1, 5) - 2 * sp.Rational(1, 3) + 1)  # sum_k <(t_k-1)^2>
    ang = A2 * sp.exp(-2 * r) * (s_t2 + 2 * s_tt1 / r + s_t12 / r ** 2)
    return sp.simplify(sp.integrate(4 * sp.pi * r ** 2 * ang, (r, 0, sp.oo)))


A_HO = float(A_harmonic())
A_PIB = float(A_box())
A_H = float(A_hydrogen())
print(f"symbolic A[u]:  harmonic = {A_HO}  (3/4 = {3/4})")
print(f"                box      = {A_PIB}  (pi^4 = {np.pi**4})")
print(f"                hydrogen = {A_H}  (3 = {3})")

out = {"A_values": {"harmonic_oscillator": A_HO, "particle_in_box": A_PIB,
                    "hydrogen_1s": A_H},
       "prediction": "E_h - E_exact = -(h^2/24) * A[u] + O(h^4)"}


def report(name, A, T_exact, hs, T_of_h, note=""):
    rows = []
    for h in hs:
        T = T_of_h(h)
        meas = T - T_exact
        pred = -(h ** 2 / 24.0) * A
        rows.append({"h": h, "T": T, "measured_error": meas,
                     "predicted_error": pred, "ratio": meas / pred})
    out[name] = {"A": A, "T_exact": T_exact, "note": note, "rows": rows}
    print(f"\n{name}   A = {A:.6f}   {note}")
    print(f"   {'h':>9s} {'measured err':>15s} {'predicted err':>15s} {'ratio':>10s}")
    for r in rows:
        print(f"   {r['h']:9.5f} {r['measured_error']:15.3e} "
              f"{r['predicted_error']:15.3e} {r['ratio']:10.5f}")


# --------------------------------------------------------- harmonic oscillator
def T_ho(h, L=12.0):
    n = int(round(2 * L / h)) + 1
    x = -L + h * np.arange(n)
    u = np.pi ** -0.25 * np.exp(-0.5 * x ** 2)
    return energy_dirichlet_form(u, h)


report("harmonic_oscillator", A_HO, 0.25,
       [0.4, 0.2, 0.1, 0.05, 0.025], T_ho,
       note="u is C^infinity with Gaussian decay: hypotheses hold")


# ------------------------------------------------------------ particle in box
def T_pib(h):
    n = int(round(1.0 / h))
    x = h * np.arange(n + 1)
    u = np.sqrt(2.0) * np.sin(np.pi * x)
    u[0] = u[-1] = 0.0
    return energy_dirichlet_form(u, h)


report("particle_in_box", A_PIB, np.pi ** 2 / 2,
       [0.1, 0.05, 0.025, 0.0125, 0.00625], T_pib,
       note="u is C^infinity on the closed interval and u''=0 at the walls")


# --------------------------------------------------------------- hydrogen 1s
def T_hyd(h, L=14.0):
    n = int(round(2 * L / h))
    ax = -L + h * (np.arange(n) + 0.5)
    X, Y = np.meshgrid(ax, ax, indexing="ij")
    rxy2 = X ** 2 + Y ** 2

    def slabs():
        for zk in ax:
            yield np.pi ** -0.5 * np.exp(-np.sqrt(rxy2 + zk * zk))

    return energy_dirichlet_slabwise(slabs(), h)


report("hydrogen_1s", A_H, 0.5, [0.4, 0.28, 0.2, 0.14, 0.1, 0.07, 0.05], T_hyd,
       note="u has a cusp at the nucleus: C^5 hypothesis fails at one point")

path = os.path.join(RESULTS, "error_constant.json")
with open(path, "w") as fh:
    json.dump(out, fh, indent=2)
print("\nwrote", path)


==> anc/results/benchmarks.json <==
{
  "pair_identity": {
    "sweep": {
      "log10_ratio_min": -8.0,
      "log10_ratio_max": 8.0,
      "n_points": 3201,
      "max_rel_dev": 1.5185507925417754e-12,
      "max_rel_dev_excluding_near_unity": 3.20528785656881e-15,
      "median_rel_dev": 0.0,
      "eps_machine": 2.220446049250313e-16,
      "log10_ratio_at_max_dev": -0.004999999999999893
    },
    "random_pairs": {
      "n": 2000000,
      "max_rel_dev": 1.7012326333129139e-06,
      "max_rel_dev_excluding_near_unity": 6.5346686110321215e-15,
      "n_excluded_near_unity": 33108,
      "frac_within_8eps": 0.982344
    },
    "conditioning": [
      {
        "eps": 0.1,
        "exact": 0.005000000000000001,
        "ratio_form": 0.005000000000000094,
        "stable_form": 0.005000000000000009,
        "dirichlet_form": 0.005000000000000009,
        "rel_err_ratio_form": 1.8561541192951833e-14,
        "rel_err_stable_form": 1.561251128379126e-15,
        "rel_err_dirichlet_form": 1.561251128379126e-15,
        "predicted_rel_err_ratio_form": 4.4408920985006255e-14
      },
      {
        "eps": 0.01,
        "exact": 5e-05,
        "ratio_form": 4.999999999988791e-05,
        "stable_form": 5.00000000000001e-05,
        "dirichlet_form": 5.000000000000009e-05,
        "rel_err_ratio_form": 2.2418590421569018e-12,
        "rel_err_stable_form": 1.8973538018496328e-15,
        "rel_err_dirichlet_form": 1.7618285302889447e-15,
        "predicted_rel_err_ratio_form": 4.440892098500626e-12
      },
      {
        "eps": 0.001,
        "exact": 5e-07,
        "ratio_form": 5.000000001285087e-07,
        "stable_form": 4.9999999999989e-07,
        "dirichlet_form": 4.999999999998899e-07,
        "rel_err_ratio_form": 2.570175365259773e-10,
        "rel_err_stable_form": 2.2001680804930451e-13,
        "rel_err_dirichlet_form": 2.202285662861181e-13,
        "predicted_rel_err_ratio_form": 4.440892098500626e-10
      },
      {
        "eps": 0.0001,
        "exact": 5e-09,
        "ratio_form": 4.99999987515487e-09,
        "stable_form": 4.999999999998898e-09,
        "dirichlet_form": 4.999999999998898e-09,
        "rel_err_ratio_form": 2.496902598177805e-08,
        "rel_err_stable_form": 2.2036091518412657e-13,
        "rel_err_dirichlet_form": 2.2036091518412657e-13,
        "predicted_rel_err_ratio_form": 4.440892098500626e-08
      },
      {
        "eps": 1e-05,
        "exact": 5.000000000000001e-11,
        "ratio_form": 5.000006004340918e-11,
        "stable_form": 5.000000000065511e-11,
        "dirichlet_form": 5.000000000065512e-11,
        "rel_err_ratio_form": 1.2008681834850127e-06,
        "rel_err_stable_form": 1.3102023914957111e-11,
        "rel_err_dirichlet_form": 1.3102282408898534e-11,
        "predicted_rel_err_ratio_form": 4.440892098500625e-06
      },
      {
        "eps": 1e-06,
        "exact": 5e-13,
        "ratio_form": 5.000449503356207e-13,
        "stable_form": 4.999999999177334e-13,
        "dirichlet_form": 4.999999999177334e-13,
        "rel_err_ratio_form": 8.990067124151246e-05,
        "rel_err_stable_form": 1.645332112511513e-10,
        "rel_err_dirichlet_form": 1.645332112511513e-10,
        "predicted_rel_err_ratio_form": 0.0004440892098500626
      },
      {
        "eps": 1e-07,
        "exact": 4.999999999999999e-15,
        "ratio_form": 4.88498179684882e-15,
        "stable_form": 5.000000005838671e-15,
        "dirichlet_form": 5.000000005838672e-15,
        "rel_err_ratio_form": 0.023003640630235883,
        "rel_err_stable_form": 1.1677343896918353e-09,
        "rel_err_dirichlet_form": 1.1677345474640165e-09,
        "predicted_rel_err_ratio_form": 0.04440892098500627
      },
      {
        "eps": 1e-08,
        "exact": 5.0000000000000005e-17,
        "ratio_form": 0.0,
        "stable_form": 4.9999999392252905e-17,
        "dirichlet_form": 4.9999999392252905e-17,
        "rel_err_ratio_form": 1.0,
        "rel_err_stable_form": 1.2154942007265948e-08,
        "rel_err_dirichlet_form": 1.2154942007265948e-08,
        "predicted_rel_err_ratio_form": 4.440892098500625
      },
      {
        "eps": 1e-09,
        "exact": 5e-19,
        "ratio_form": 0.0,
        "stable_form": 5.000000827403744e-19,
        "dirichlet_form": 5.000000827403744e-19,
        "rel_err_ratio_form": 1.0,
        "rel_err_stable_form": 1.654807487726073e-07,
        "rel_err_dirichlet_form": 1.654807487726073e-07,
        "predicted_rel_err_ratio_form": 444.08920985006256
      },
      {
        "eps": 1e-10,
        "exact": 5.0000000000000005e-21,
        "ratio_form": 0.0,
        "stable_form": 5.000000827403744e-21,
        "dirichlet_form": 5.000000827403744e-21,
        "rel_err_ratio_form": 1.0,
        "rel_err_stable_form": 1.6548074874853316e-07,
        "rel_err_dirichlet_form": 1.6548074874853316e-07,
        "predicted_rel_err_ratio_form": 44408.920985006254
      }
    ],
    "nodes": {
      "ratio_form_at_u0_is_finite": false,
      "extension_at_u0": 0.8450000000000001,
      "expected_half_v_squared": 0.8450000000000001,
      "extension_at_origin": 0.0
    },
    "lattice_equality": {
      "d1": {
        "n_per_dim": 4001,
        "h": 0.002,
        "ratio_form": 0.6266564420005271,
        "dirichlet_form": 0.6266564420010478,
        "abs_dev": 5.206945985491984e-13,
        "rel_dev": 8.309091930604103e-13,
        "amplitude_dynamic_range": 8878221.235883726
      },
      "d2": {
        "n_per_dim": 301,
        "h": 0.02666666666666667,
        "ratio_form": 1.570517107208132,
        "dirichlet_form": 1.5705171072081199,
        "abs_dev": 1.2212453270876722e-14,
        "rel_dev": 7.776071470234782e-15,
        "amplitude_dynamic_range": 9998733744.805744
      },
      "d3": {
        "n_per_dim": 61,
        "h": 0.13333333333333333,
        "ratio_form": 2.9399659915295424,
        "dirichlet_form": 2.9399659915295446,
        "abs_dev": 2.220446049250313e-15,
        "rel_dev": 7.552624947525687e-16,
        "amplitude_dynamic_range": 10000000000.857483
      }
    }
  },
  "harmonic_oscillator": {
    "system": "1-D harmonic oscillator ground state",
    "box_half_width": 12.0,
    "T_exact": 0.25,
    "rows": [
      {
        "h": 0.4,
        "n": 61,
        "T_dirichlet": 0.24506600529798006,
        "T_ratio": 0.24506600529798056,
        "impl_abs_dev": 4.996003610813204e-16,
        "err": -0.004933994702019939,
        "rel_err": -0.019735978808079757
      },
      {
        "h": 0.2,
        "n": 121,
        "T_dirichlet": 0.2487541562707987,
        "T_ratio": 0.24875415627079922,
        "impl_abs_dev": 5.273559366969494e-16,
        "err": -0.001245843729201307,
        "rel_err": -0.004983374916805228
      },
      {
        "h": 0.1,
        "n": 241,
        "T_dirichlet": 0.24968776025398765,
        "T_ratio": 0.24968776025399053,
        "impl_abs_dev": 2.886579864025407e-15,
        "err": -0.00031223974601235494,
        "rel_err": -0.0012489589840494197
      },
      {
        "h": 0.05,
        "n": 481,
        "T_dirichlet": 0.24992189127349884,
        "T_ratio": 0.24992189127349532,
        "impl_abs_dev": 3.524958103184872e-15,
        "err": -7.810872650115819e-05,
        "rel_err": -0.00031243490600463275
      },
      {
        "h": 0.025,
        "n": 961,
        "T_dirichlet": 0.2499804697672129,
        "T_ratio": 0.24998046976721602,
        "impl_abs_dev": 3.1363800445660672e-15,
        "err": -1.9530232787112745e-05,
        "rel_err": -7.812093114845098e-05
      },
      {
        "h": 0.0125,
        "n": 1921,
        "T_dirichlet": 0.24999511725107768,
        "T_ratio": 0.24999511725112328,
        "impl_abs_dev": 4.5602410736478305e-14,
        "err": -4.882748922324653e-06,
        "rel_err": -1.9530995689298614e-05
      },
      {
        "h": 0.00625,
        "n": 3841,
        "T_dirichlet": 0.2499987793008486,
        "T_ratio": 0.24999877930076825,
        "impl_abs_dev": 8.03523914072457e-14,
        "err": -1.2206991513996623e-06,
        "rel_err": -4.882796605598649e-06
      }
    ],
    "fitted_order": 1.997564252216781,
    "fitted_prefactor": 0.030944329311909383,
    "T_richardson": 0.24999999998410558,
    "richardson_rel_err": -6.357769866127683e-11
  },
  "particle_in_box": {
    "system": "particle in a box, L = 1 a0",
    "T_exact": 4.934802200544679,
    "rows": [
      {
        "h": 0.1,
        "n_intervals": 10,
        "T_dirichlet": 4.894348370484644,
        "ratio_form_defined": false,
        "err": -0.04045383006003522,
        "rel_err": -0.008197659889097507
      },
      {
        "h": 0.05,
        "n_intervals": 20,
        "T_dirichlet": 4.9246637619449105,
        "ratio_form_defined": false,
        "err": -0.010138438599768484,
        "rel_err": -0.002054477198427417
      },
      {
        "h": 0.025,
        "n_intervals": 40,
        "T_dirichlet": 4.932266026995238,
        "ratio_form_defined": false,
        "err": -0.00253617354944069,
        "rel_err": -0.0005139362119034396
      },
      {
        "h": 0.0125,
        "n_intervals": 80,
        "T_dirichlet": 4.934168059373219,
        "ratio_form_defined": false,
        "err": -0.0006341411714601008,
        "rel_err": -0.00012850386817735217
      },
      {
        "h": 0.00625,
        "n_intervals": 160,
        "T_dirichlet": 4.934643659139677,
        "ratio_form_defined": false,
        "err": -0.00015854140500159986,
        "rel_err": -3.2127205622162695e-05
      },
      {
        "h": 0.003125,
        "n_intervals": 320,
        "T_dirichlet": 4.934762564811411,
        "ratio_form_defined": false,
        "err": -3.9635733267928686e-05,
        "rel_err": -8.031878818477039e-06
      },
      {
        "h": 0.0015625,
        "n_intervals": 640,
        "T_dirichlet": 4.9347922915874864,
        "ratio_form_defined": false,
        "err": -9.90895719255036e-06,
        "rel_err": -2.007974542820918e-06
      },
      {
        "h": 0.00078125,
        "n_intervals": 1280,
        "T_dirichlet": 4.93479972330389,
        "ratio_form_defined": false,
        "err": -2.477240789389157e-06,
        "rel_err": -5.019939378959771e-07
      }
    ],
    "fitted_order": 1.9995228987882616,
    "fitted_prefactor": 4.047346336169167,
    "T_richardson": 4.93480220054269,
    "richardson_rel_err": -4.029809911102587e-13
  },
  "hydrogen": {
    "system": "hydrogen 1s",
    "T_exact": 0.5,
    "box_study": [
      {
        "L": 4.0,
        "h": 0.2,
        "T": 0.4919558392787507,
        "err": -0.008044160721249305
      },
      {
        "L": 6.0,
        "h": 0.2,
        "T": 0.49472504730095324,
        "err": -0.005274952699046764
      },
      {
        "L": 8.0,
        "h": 0.2,
        "T": 0.4947985318415324,
        "err": -0.005201468158467615
      },
      {
        "L": 10.0,
        "h": 0.2,
        "T": 0.4948002841368402,
        "err": -0.005199715863159815
      },
      {
        "L": 12.0,
        "h": 0.2,
        "T": 0.4948003236287411,
        "err": -0.005199676371258899
      },
      {
        "L": 14.0,
        "h": 0.2,
        "T": 0.49480032448738376,
        "err": -0.005199675512616242
      }
    ],
    "box_half_width_used": 14.0,
    "rows": [
      {
        "h": 0.4,
        "n_per_dim": 70,
        "n_points": 343000,
        "T": 0.47889403860031116,
        "err": -0.021105961399688844,
        "rel_err": -0.04221192279937769
      },
      {
        "h": 0.28,
        "n_per_dim": 100,
        "n_points": 1000000,
        "T": 0.4897201022318839,
        "err": -0.010279897768116109,
        "rel_err": -0.020559795536232217
      },
      {
        "h": 0.2,
        "n_per_dim": 140,
        "n_points": 2744000,
        "T": 0.49480032448738376,
        "err": -0.005199675512616242,
        "rel_err": -0.010399351025232484
      },
      {
        "h": 0.14,
        "n_per_dim": 200,
        "n_points": 8000000,
        "T": 0.4974751043219301,
        "err": -0.002524895678069905,
        "rel_err": -0.00504979135613981
      },
      {
        "h": 0.1,
        "n_per_dim": 280,
        "n_points": 21952000,
        "T": 0.4987211478270324,
        "err": -0.0012788521729675817,
        "rel_err": -0.0025577043459351634
      },
      {
        "h": 0.07,
        "n_per_dim": 400,
        "n_points": 64000000,
        "T": 0.49937720327191415,
        "err": -0.0006227967280858504,
        "rel_err": -0.0012455934561717008
      },
      {
        "h": 0.05,
        "n_per_dim": 560,
        "n_points": 175616000,
        "T": 0.4996836503763915,
        "err": -0.0003163496236084917,
        "rel_err": -0.0006326992472169835
      }
    ],
    "fitted_order": 2.020956681669776,
    "fitted_prefactor": 0.13445116225616513,
    "T_richardson": 0.500002866110222,
    "richardson_rel_err": 5.732220444087943e-06,
    "implementation_check": {
      "h": 0.5,
      "ratio_form": 0.4669603064878039,
      "dirichlet_form": 0.46696030648780357,
      "rel_dev": 7.132659944753704e-16
    }
  },
  "phase_counterexample": {
    "system": "periodic plane wave psi = exp(i k x)/sqrt(L) on a ring",
    "L": 12.566370614359172,
    "h": 0.006283185307179587,
    "note": "constant density => amplitude sector vanishes identically",
    "rows": [
      {
        "k": 0.0,
        "mode_number": 0,
        "T_phase_sector": 0.0,
        "T_exact": 0.0,
        "recovered_fraction": NaN,
        "missing_fraction": NaN,
        "T_W_amplitude": 0.0
      },
      {
        "k": 0.5,
        "mode_number": 1,
        "T_phase_sector": 0.12499999999999999,
        "T_exact": 0.125,
        "recovered_fraction": 0.0,
        "missing_fraction": 1.0,
        "T_W_amplitude": 0.0
      },
      {
        "k": 1.0,
        "mode_number": 2,
        "T_phase_sector": 0.49999999999999994,
        "T_exact": 0.5,
        "recovered_fraction": 0.0,
        "missing_fraction": 1.0,
        "T_W_amplitude": 0.0
      },
      {
        "k": 2.0,
        "mode_number": 4,
        "T_phase_sector": 1.9999999999999998,
        "T_exact": 2.0,
        "recovered_fraction": 0.0,
        "missing_fraction": 1.0,
        "T_W_amplitude": 0.0
      },
      {
        "k": 4.0,
        "mode_number": 8,
        "T_phase_sector": 7.999999999999999,
        "T_exact": 8.0,
        "recovered_fraction": 0.0,
        "missing_fraction": 1.0,
        "T_W_amplitude": 0.0
      }
    ]
  }
}


==> anc/results/density_floor.json <==
{
  "grid_level": 9,
  "floors": [
    1e-12,
    1e-14,
    1e-16
  ],
  "reference_floor": 1e-14,
  "systems": [
    {
      "label": "He",
      "basis": "aug-cc-pvqz",
      "n_grid": 290800,
      "n_electrons_quadrature": 2.000000000000005,
      "T_W_reference_floor": 2.8611701784162444,
      "spread_abs": 3.699480721763848e-10,
      "spread_rel": 1.2929956944440254e-10,
      "per_floor": [
        {
          "rho_floor": 1e-12,
          "T_W": 2.86117017805053,
          "n_excluded": 10178
        },
        {
          "rho_floor": 1e-14,
          "T_W": 2.8611701784162444,
          "n_excluded": 5816
        },
        {
          "rho_floor": 1e-16,
          "T_W": 2.861170178420478,
          "n_excluded": 4362
        }
      ]
    },
    {
      "label": "H2",
      "basis": "aug-cc-pvqz",
      "n_grid": 581600,
      "n_electrons_quadrature": 1.9999999999993952,
      "T_W_reference_floor": 1.1256387821041618,
      "spread_abs": 1.1087085027838839e-08,
      "spread_rel": 9.849594029723905e-09,
      "per_floor": [
        {
          "rho_floor": 1e-12,
          "T_W": 1.1256387717297898,
          "n_excluded": 8330
        },
        {
          "rho_floor": 1e-14,
          "T_W": 1.1256387821041618,
          "n_excluded": 2362
        },
        {
          "rho_floor": 1e-16,
          "T_W": 1.1256387828168748,
          "n_excluded": 24
        }
      ]
    },
    {
      "label": "LiH",
      "basis": "aug-cc-pvqz",
      "n_grid": 581600,
      "n_electrons_quadrature": 3.999999961446481,
      "T_W_reference_floor": 7.697808084658613,
      "spread_abs": 3.112063495791517e-09,
      "spread_rel": 4.0427917422281813e-10,
      "per_floor": [
        {
          "rho_floor": 1e-12,
          "T_W": 7.6978080815548875,
          "n_excluded": 7914
        },
        {
          "rho_floor": 1e-14,
          "T_W": 7.697808084658613,
          "n_excluded": 2908
        },
        {
          "rho_floor": 1e-16,
          "T_W": 7.697808084666951,
          "n_excluded": 1454
        }
      ]
    },
    {
      "label": "Be",
      "basis": "aug-cc-pvqz",
      "n_grid": 290800,
      "n_electrons_quadrature": 4.000000000000004,
      "T_W_reference_floor": 13.661972826816449,
      "spread_abs": 4.774456385803205e-10,
      "spread_rel": 3.4947049348770826e-11,
      "per_floor": [
        {
          "rho_floor": 1e-12,
          "T_W": 13.661972826346693,
          "n_excluded": 8724
        },
        {
          "rho_floor": 1e-14,
          "T_W": 13.661972826816449,
          "n_excluded": 4362
        },
        {
          "rho_floor": 1e-16,
          "T_W": 13.661972826824138,
          "n_excluded": 2908
        }
      ]
    },
    {
      "label": "Ne",
      "basis": "aug-cc-pvqz",
      "n_grid": 290800,
      "n_electrons_quadrature": 10.0,
      "T_W_reference_floor": 90.60933357971393,
      "spread_abs": 4.5409365156956483e-10,
      "spread_rel": 5.011554920775067e-12,
      "per_floor": [
        {
          "rho_floor": 1e-12,
          "T_W": 90.60933357927331,
          "n_excluded": 11632
        },
        {
          "rho_floor": 1e-14,
          "T_W": 90.60933357971393,
          "n_excluded": 8724
        },
        {
          "rho_floor": 1e-16,
          "T_W": 90.6093335797274,
          "n_excluded": 5816
        }
      ]
    },
    {
      "label": "CH4",
      "basis": "aug-cc-pvqz",
      "n_grid": 1454000,
      "n_electrons_quadrature": 10.000000000267889,
      "T_W_reference_floor": 32.86742202794787,
      "spread_abs": 1.4056737995815638e-09,
      "spread_rel": 4.276799678375412e-11,
      "per_floor": [
        {
          "rho_floor": 1e-12,
          "T_W": 32.86742202654226,
          "n_excluded": 7080
        },
        {
          "rho_floor": 1e-14,
          "T_W": 32.86742202794787,
          "n_excluded": 1566
        },
        {
          "rho_floor": 1e-16,
          "T_W": 32.86742202794793,
          "n_excluded": 1054
        }
      ]
    },
    {
      "label": "H2O",
      "basis": "aug-cc-pvqz",
      "n_grid": 872400,
      "n_electrons_quadrature": 9.999999999987534,
      "T_W_reference_floor": 57.613689310221915,
      "spread_abs": 4.4214232275407994e-10,
      "spread_rel": 7.674258115521069e-12,
      "per_floor": [
        {
          "rho_floor": 1e-12,
          "T_W": 57.6136893097821,
          "n_excluded": 6820
        },
        {
          "rho_floor": 1e-14,
          "T_W": 57.613689310221915,
          "n_excluded": 1115
        },
        {
          "rho_floor": 1e-16,
          "T_W": 57.613689310224245,
          "n_excluded": 67
        }
      ]
    },
    {
      "label": "N2",
      "basis": "aug-cc-pvqz",
      "n_grid": 581600,
      "n_electrons_quadrature": 14.000000000252676,
      "T_W_reference_floor": 86.42138485243964,
      "spread_abs": 7.340617003137595e-10,
      "spread_rel": 8.493982149986771e-12,
      "per_floor": [
        {
          "rho_floor": 1e-12,
          "T_W": 86.42138485171093,
          "n_excluded": 9834
        },
        {
          "rho_floor": 1e-14,
          "T_W": 86.42138485243964,
          "n_excluded": 5238
        },
        {
          "rho_floor": 1e-16,
          "T_W": 86.42138485244499,
          "n_excluded": 2706
        }
      ]
    },
    {
      "label": "CO",
      "basis": "aug-cc-pvqz",
      "n_grid": 581600,
      "n_electrons_quadrature": 13.99999999977927,
      "T_W_reference_floor": 88.35432761764368,
      "spread_abs": 7.709815008638543e-10,
      "spread_rel": 8.726018539808289e-12,
      "per_floor": [
        {
          "rho_floor": 1e-12,
          "T_W": 88.35432761688193,
          "n_excluded": 14063
        },
        {
          "rho_floor": 1e-14,
          "T_W": 88.35432761764368,
          "n_excluded": 7557
        },
        {
          "rho_floor": 1e-16,
          "T_W": 88.35432761765291,
          "n_excluded": 3927
        }
      ]
    }
  ],
  "max_spread_abs": 1.1087085027838839e-08,
  "max_spread_rel": 9.849594029723905e-09,
  "max_spread_label": "H2"
}

==> anc/results/error_constant.json <==
{
  "A_values": {
    "harmonic_oscillator": 0.75,
    "particle_in_box": 97.40909103400244,
    "hydrogen_1s": 3.0
  },
  "prediction": "E_h - E_exact = -(h^2/24) * A[u] + O(h^4)",
  "harmonic_oscillator": {
    "A": 0.75,
    "T_exact": 0.25,
    "note": "u is C^infinity with Gaussian decay: hypotheses hold",
    "rows": [
      {
        "h": 0.4,
        "T": 0.24506600529798006,
        "measured_error": -0.004933994702019939,
        "predicted_error": -0.005000000000000001,
        "ratio": 0.9867989404039876
      },
      {
        "h": 0.2,
        "T": 0.2487541562707987,
        "measured_error": -0.001245843729201307,
        "predicted_error": -0.0012500000000000002,
        "ratio": 0.9966749833610453
      },
      {
        "h": 0.1,
        "T": 0.24968776025398765,
        "measured_error": -0.00031223974601235494,
        "predicted_error": -0.00031250000000000006,
        "ratio": 0.9991671872395356
      },
      {
        "h": 0.05,
        "T": 0.24992189127349884,
        "measured_error": -7.810872650115819e-05,
        "predicted_error": -7.812500000000002e-05,
        "ratio": 0.9997916992148246
      },
      {
        "h": 0.025,
        "T": 0.2499804697672129,
        "measured_error": -1.9530232787112745e-05,
        "predicted_error": -1.9531250000000004e-05,
        "ratio": 0.9999479187001723
      }
    ]
  },
  "particle_in_box": {
    "A": 97.40909103400244,
    "T_exact": 4.934802200544679,
    "note": "u is C^infinity on the closed interval and u''=0 at the walls",
    "rows": [
      {
        "h": 0.1,
        "T": 4.894348370484644,
        "measured_error": -0.04045383006003522,
        "predicted_error": -0.04058712126416769,
        "ratio": 0.9967159236728094
      },
      {
        "h": 0.05,
        "T": 4.9246637619449105,
        "measured_error": -0.010138438599768484,
        "predicted_error": -0.010146780316041923,
        "ratio": 0.9991778952521274
      },
      {
        "h": 0.025,
        "T": 4.932266026995238,
        "measured_error": -0.00253617354944069,
        "predicted_error": -0.0025366950790104807,
        "ratio": 0.9997944058889434
      },
      {
        "h": 0.0125,
        "T": 4.934168059373219,
        "measured_error": -0.0006341411714601008,
        "predicted_error": -0.0006341737697526202,
        "ratio": 0.9999485972235465
      },
      {
        "h": 0.00625,
        "T": 4.934643659139677,
        "measured_error": -0.00015854140500159986,
        "predicted_error": -0.00015854344243815504,
        "ratio": 0.9999871490329473
      }
    ]
  },
  "hydrogen_1s": {
    "A": 3.0,
    "T_exact": 0.5,
    "note": "u has a cusp at the nucleus: C^5 hypothesis fails at one point",
    "rows": [
      {
        "h": 0.4,
        "T": 0.47889403860031116,
        "measured_error": -0.021105961399688844,
        "predicted_error": -0.020000000000000004,
        "ratio": 1.055298069984442
      },
      {
        "h": 0.28,
        "T": 0.4897201022318839,
        "measured_error": -0.010279897768116109,
        "predicted_error": -0.009800000000000001,
        "ratio": 1.0489691600118476
      },
      {
        "h": 0.2,
        "T": 0.49480032448738376,
        "measured_error": -0.005199675512616242,
        "predicted_error": -0.005000000000000001,
        "ratio": 1.0399351025232482
      },
      {
        "h": 0.14,
        "T": 0.4974751043219301,
        "measured_error": -0.002524895678069905,
        "predicted_error": -0.0024500000000000004,
        "ratio": 1.0305696645183284
      },
      {
        "h": 0.1,
        "T": 0.4987211478270324,
        "measured_error": -0.0012788521729675817,
        "predicted_error": -0.0012500000000000002,
        "ratio": 1.0230817383740651
      },
      {
        "h": 0.07,
        "T": 0.49937720327191415,
        "measured_error": -0.0006227967280858504,
        "predicted_error": -0.0006125000000000001,
        "ratio": 1.0168109846299598
      },
      {
        "h": 0.05,
        "T": 0.4996836503763915,
        "measured_error": -0.0003163496236084917,
        "predicted_error": -0.00031250000000000006,
        "ratio": 1.0123187955471733
      }
    ]
  }
}

==> anc/results/extrapolation_robustness.json <==
{
  "models": {
    "A_h2h4_all": "T0 + a h^2 + b h^4, all spacings (production)",
    "B_h2_all": "T0 + a h^2, all spacings",
    "C_h2h4_drop1": "T0 + a h^2 + b h^4, coarsest spacing removed",
    "D_h2_drop1": "T0 + a h^2, coarsest spacing removed",
    "R_richardson": "two-point Richardson, two finest spacings"
  },
  "geometries": [
    {
      "R": 1.0,
      "T_orbital": 0.9726844334314637,
      "h": [
        0.16,
        0.12,
        0.1,
        0.08
      ],
      "T_J": [
        0.9636644142224775,
        0.9675726652666283,
        0.9690623553507337,
        0.9704356054799559
      ],
      "fits": {
        "A_h2h4_all": {
          "powers": [
            2,
            4
          ],
          "n_points": 4,
          "T_0": 0.9727738633462785,
          "coefficients": [
            -0.37309029665668275,
            0.6793795493752557
          ],
          "max_abs_residual": 4.854298391543388e-05,
          "rel_err": 9.194134473732691e-05
        },
        "B_h2_all": {
          "powers": [
            2
          ],
          "n_points": 4,
          "T_0": 0.9726284506841142,
          "coefficients": [
            -0.3506872768911355
          ],
          "max_abs_residual": 5.922256446910801e-05,
          "rel_err": -5.755489182861501e-05
        },
        "C_h2h4_drop1": {
          "powers": [
            2,
            4
          ],
          "n_points": 3,
          "T_0": 0.9732200785711989,
          "coefficients": [
            -0.4693878733247192,
            5.361555127825343
          ],
          "max_abs_residual": 5.551115123125783e-16,
          "rel_err": 0.000550687480260661
        },
        "D_h2_drop1": {
          "powers": [
            2
          ],
          "n_points": 3,
          "T_0": 0.9726904067995006,
          "coefficients": [
            -0.35716215263584555
          ],
          "max_abs_residual": 5.6429922408396394e-05,
          "rel_err": 6.141116102576239e-06
        },
        "R_richardson": {
          "powers": [
            2
          ],
          "n_points": 2,
          "T_0": 0.9728769390430174,
          "coefficients": [],
          "max_abs_residual": 0.0,
          "rel_err": 0.00019791168125779426
        }
      },
      "T_0_spread_across_models": 0.000591627887084667
    },
    {
      "R": 1.5,
      "T_orbital": 0.7369291043258198,
      "h": [
        0.16,
        0.12,
        0.1,
        0.08
      ],
      "T_J": [
        0.7312666121088249,
        0.733712903685247,
        0.7346414065454541,
        0.7354954770206134
      ],
      "fits": {
        "A_h2h4_all": {
          "powers": [
            2,
            4
          ],
          "n_points": 4,
          "T_0": 0.7369458471803711,
          "coefficients": [
            -0.23105387161735164,
            0.36311274297759893
          ],
          "max_abs_residual": 3.021319304130632e-05,
          "rel_err": 2.2719762936557965e-05
        },
        "B_h2_all": {
          "powers": [
            2
          ],
          "n_points": 4,
          "T_0": 0.7368681274570287,
          "coefficients": [
            -0.21907997283642752
          ],
          "max_abs_residual": 3.592118321038562e-05,
          "rel_err": -8.274455226860017e-05
        },
        "C_h2h4_drop1": {
          "powers": [
            2,
            4
          ],
          "n_points": 3,
          "T_0": 0.7372235719026925,
          "coefficients": [
            -0.2909895623932672,
            3.277302666945743
          ],
          "max_abs_residual": 3.3306690738754696e-16,
          "rel_err": 0.00039958738926735036
        },
        "D_h2_drop1": {
          "powers": [
            2
          ],
          "n_points": 3,
          "T_0": 0.7368998048857343,
          "coefficients": [
            -0.2223905001911906
          ],
          "max_abs_residual": 3.449333836824664e-05,
          "rel_err": -3.9758831498949075e-05
        },
        "R_richardson": {
          "powers": [
            2
          ],
          "n_points": 2,
          "T_0": 0.7370138245320076,
          "coefficients": [],
          "max_abs_residual": 0.0,
          "rel_err": 0.00011496384888377831
        }
      },
      "T_0_spread_across_models": 0.0003554444456638217
    },
    {
      "R": 2.0,
      "T_orbital": 0.6020259669063657,
      "h": [
        0.16,
        0.12,
        0.1,
        0.08
      ],
      "T_J": [
        0.5978210826689935,
        0.5996215263455326,
        0.600322267364017,
        0.6009487442265554
      ],
      "fits": {
        "A_h2h4_all": {
          "powers": [
            2,
            4
          ],
          "n_points": 4,
          "T_0": 0.6020368750082289,
          "coefficients": [
            -0.17327120304378515,
            0.3373748842773589
          ],
          "max_abs_residual": 1.563310220176195e-05,
          "rel_err": 1.8118988985258808e-05
        },
        "B_h2_all": {
          "powers": [
            2
          ],
          "n_points": 4,
          "T_0": 0.6019646641503733,
          "coefficients": [
            -0.16214602830484104
          ],
          "max_abs_residual": 2.181465733308574e-05,
          "rel_err": -0.00010182742832071173
        },
        "C_h2h4_drop1": {
          "powers": [
            2,
            4
          ],
          "n_points": 3,
          "T_0": 0.6021805770976469,
          "coefficients": [
            -0.20428350876583776,
            1.845253540286992
          ],
          "max_abs_residual": 3.3306690738754696e-16,
          "rel_err": 0.0002568164826440367
        },
        "D_h2_drop1": {
          "powers": [
            2
          ],
          "n_points": 3,
          "T_0": 0.6019982832130154,
          "coefficients": [
            -0.16565947087472738
          ],
          "max_abs_residual": 1.9421140251218993e-05,
          "rel_err": -4.5984218077045766e-05
        },
        "R_richardson": {
          "powers": [
            2
          ],
          "n_points": 2,
          "T_0": 0.6020624808710683,
          "coefficients": [],
          "max_abs_residual": 0.0,
          "rel_err": 6.065181023709972e-05
        }
      },
      "T_0_spread_across_models": 0.0002159129472736332
    },
    {
      "R": 2.4,
      "T_orbital": 0.5348250820681445,
      "h": [
        0.16,
        0.12,
        0.1,
        0.08
      ],
      "T_J": [
        0.5311580786125228,
        0.5327415639463386,
        0.5333655197911669,
        0.5339023254423217
      ],
      "fits": {
        "A_h2h4_all": {
          "powers": [
            2,
            4
          ],
          "n_points": 4,
          "T_0": 0.5348495054062502,
          "coefficients": [
            -0.14993472206843428,
            0.22495665152976407
          ],
          "max_abs_residual": 7.1340595519941985e-06,
          "rel_err": 4.566602974427039e-05
        },
        "B_h2_all": {
          "powers": [
            2
          ],
          "n_points": 4,
          "T_0": 0.534801356259576,
          "coefficients": [
            -0.14251661783605493
          ],
          "max_abs_residual": 1.307553689644525e-05,
          "rel_err": -4.436180980278219e-05
        },
        "C_h2h4_drop1": {
          "powers": [
            2,
            4
          ],
          "n_points": 3,
          "T_0": 0.5349150828745265,
          "coefficients": [
            -0.16408697624153712,
            0.9130667905598356
          ],
          "max_abs_residual": 2.220446049250313e-16,
          "rel_err": 0.0001682808256373591
        },
        "D_h2_drop1": {
          "powers": [
            2
          ],
          "n_points": 3,
          "T_0": 0.5348248803692635,
          "coefficients": [
            -0.14497506259621082
          ],
          "max_abs_residual": 9.609952134503885e-06,
          "rel_err": -3.7713055689467754e-07
        },
        "R_richardson": {
          "powers": [
            2
          ],
          "n_points": 2,
          "T_0": 0.5348566465999305,
          "coefficients": [],
          "max_abs_residual": 0.0,
          "rel_err": 5.901842087123034e-05
        }
      },
      "T_0_spread_across_models": 0.0001137266149504601
    },
    {
      "R": 3.0,
      "T_orbital": 0.4748724252348657,
      "h": [
        0.16,
        0.12,
        0.1,
        0.08
      ],
      "T_J": [
        0.47171488272069517,
        0.47306198586115633,
        0.47360406075281936,
        0.47408530364402657
      ],
      "fits": {
        "A_h2h4_all": {
          "powers": [
            2,
            4
          ],
          "n_points": 4,
          "T_0": 0.47494156975315405,
          "coefficients": [
            -0.1372250833293608,
            0.43783742413535826
          ],
          "max_abs_residual": 9.041909454610142e-06,
          "rel_err": 0.00014560651369496588
        },
        "B_h2_all": {
          "powers": [
            2
          ],
          "n_points": 4,
          "T_0": 0.4748478561500623,
          "coefficients": [
            -0.12278708548850627
          ],
          "max_abs_residual": 2.3284841090709385e-05,
          "rel_err": -5.17382848483249e-05
        },
        "C_h2h4_drop1": {
          "powers": [
            2,
            4
          ],
          "n_points": 3,
          "T_0": 0.475024684496741,
          "coefficients": [
            -0.1551620517378449,
            1.3099677345702885
          ],
          "max_abs_residual": 2.220446049250313e-16,
          "rel_err": 0.00032063192930181555
        },
        "D_h2_drop1": {
          "powers": [
            2
          ],
          "n_points": 3,
          "T_0": 0.4748952718703116,
          "coefficients": [
            -0.12774238158871976
          ],
          "max_abs_residual": 1.3787301605061586e-05,
          "rel_err": 4.811110149127682e-05
        },
        "R_richardson": {
          "powers": [
            2
          ],
          "n_points": 2,
          "T_0": 0.4749408465617283,
          "coefficients": [],
          "max_abs_residual": 0.0,
          "rel_err": 0.00014408359640747184
        }
      },
      "T_0_spread_across_models": 0.0001768283466787035
    },
    {
      "R": 4.0,
      "T_orbital": 0.43815426714647226,
      "h": [
        0.16,
        0.12,
        0.1,
        0.08
      ],
      "T_J": [
        0.4352356497503556,
        0.43651510342956745,
        0.43699252438364555,
        0.43741992793139006
      ],
      "fits": {
        "A_h2h4_all": {
          "powers": [
            2,
            4
          ],
          "n_points": 4,
          "T_0": 0.4381397383781021,
          "coefficients": [
            -0.11339281251347227,
            -0.0003919493166300073
          ],
          "max_abs_residual": 1.3246674390121616e-05,
          "rel_err": -3.3159025164308285e-05
        },
        "B_h2_all": {
          "powers": [
            2
          ],
          "n_points": 4,
          "T_0": 0.43813982226993226,
          "coefficients": [
            -0.11340573731860608
          ],
          "max_abs_residual": 1.3240513100643003e-05,
          "rel_err": -3.2967558741544234e-05
        },
        "C_h2h4_drop1": {
          "powers": [
            2,
            4
          ],
          "n_points": 3,
          "T_0": 0.4382615040240447,
          "coefficients": [
            -0.13967102081032745,
            1.2773056770438622
          ],
          "max_abs_residual": 3.3306690738754696e-16,
          "rel_err": 0.00024474685199531686
        },
        "D_h2_drop1": {
          "powers": [
            2
          ],
          "n_points": 3,
          "T_0": 0.4381353181050658,
          "coefficients": [
            -0.11293501852578533
          ],
          "max_abs_residual": 1.3443536162394132e-05,
          "rel_err": -4.324741952163879e-05
        },
        "R_richardson": {
          "powers": [
            2
          ],
          "n_points": 2,
          "T_0": 0.4381797564607136,
          "coefficients": [],
          "max_abs_residual": 0.0,
          "rel_err": 5.8174291916285045e-05
        }
      },
      "T_0_spread_across_models": 0.00012618591897889386
    },
    {
      "R": 5.0,
      "T_orbital": 0.44157663046505974,
      "h": [
        0.16,
        0.12,
        0.1,
        0.08
      ],
      "T_J": [
        0.4386669717241498,
        0.43992796044622623,
        0.4404082945273535,
        0.4408514769882714
      ],
      "fits": {
        "A_h2h4_all": {
          "powers": [
            2,
            4
          ],
          "n_points": 4,
          "T_0": 0.44160563840337996,
          "coefficients": [
            -0.12033916448226176,
            0.21847496142172035
          ],
          "max_abs_residual": 1.579972734594426e-05,
          "rel_err": 6.569174254007521e-05
        },
        "B_h2_all": {
          "powers": [
            2
          ],
          "n_points": 4,
          "T_0": 0.44155887658108833,
          "coefficients": [
            -0.11313479855233523
          ],
          "max_abs_residual": 1.923406821147111e-05,
          "rel_err": -4.020566929166355e-05
        },
        "C_h2h4_drop1": {
          "powers": [
            2,
            4
          ],
          "n_points": 3,
          "T_0": 0.44175087213898423,
          "coefficients": [
            -0.15168201431805955,
            1.7424253155008218
          ],
          "max_abs_residual": 2.220446049250313e-16,
          "rel_err": 0.0003945898897343895
        },
        "D_h2_drop1": {
          "powers": [
            2
          ],
          "n_points": 3,
          "T_0": 0.44157873672641995,
          "coefficients": [
            -0.11521033173406811
          ],
          "max_abs_residual": 1.8338881725754597e-05,
          "rel_err": 4.769866009427845e-06
        },
        "R_richardson": {
          "powers": [
            2
          ],
          "n_points": 2,
          "T_0": 0.44163935691879197,
          "coefficients": [],
          "max_abs_residual": 0.0,
          "rel_err": 0.0001420511173024921
        }
      },
      "T_0_spread_across_models": 0.0001919955578958965
    },
    {
      "R": 6.0,
      "T_orbital": 0.4587386862295861,
      "h": [
        0.16,
        0.12,
        0.1,
        0.08
      ],
      "T_J": [
        0.4557567983093816,
        0.4570135478341242,
        0.4575302603612908,
        0.45797482409424795
      ],
      "fits": {
        "A_h2h4_all": {
          "powers": [
            2,
            4
          ],
          "n_points": 4,
          "T_0": 0.45878236142002154,
          "coefficients": [
            -0.12916125345913987,
            0.429100524124646
          ],
          "max_abs_residual": 3.398576551794097e-06,
          "rel_err": 9.520712280543905e-05
        },
        "B_h2_all": {
          "powers": [
            2
          ],
          "n_points": 4,
          "T_0": 0.4586905178406755,
          "coefficients": [
            -0.11501136105774051
          ],
          "max_abs_residual": 2.0806407319828857e-05,
          "rel_err": -0.00010500180245639573
        },
        "C_h2h4_drop1": {
          "powers": [
            2,
            4
          ],
          "n_points": 3,
          "T_0": 0.45881360170395574,
          "coefficients": [
            -0.13590320996184882,
            0.7569075695377261
          ],
          "max_abs_residual": 2.7755575615628914e-16,
          "rel_err": 0.00016330751388203232
        },
        "D_h2_drop1": {
          "powers": [
            2
          ],
          "n_points": 3,
          "T_0": 0.45873882627708584,
          "coefficients": [
            -0.12005995264917257
          ],
          "max_abs_residual": 7.966389303337706e-06,
          "rel_err": 3.052881825048803e-07
        },
        "R_richardson": {
          "powers": [
            2
          ],
          "n_points": 2,
          "T_0": 0.4587651596195051,
          "coefficients": [],
          "max_abs_residual": 0.0,
          "rel_err": 5.7709085180061795e-05
        }
      },
      "T_0_spread_across_models": 0.0001230838632802489
    }
  ],
  "max_abs_rel_err": {
    "A_h2h4_all": 0.00014560651369496588,
    "B_h2_all": 0.00010500180245639573,
    "C_h2h4_drop1": 0.000550687480260661,
    "D_h2_drop1": 4.811110149127682e-05,
    "R_richardson": 0.00019791168125779426
  },
  "max_T_0_spread_across_models": 0.000591627887084667,
  "max_residual_production_fit": 4.854298391543388e-05
}

==> anc/results/h2plus.json <==
{
  "basis": "aug-cc-pv5z",
  "rho_floor": 1e-14,
  "atomic_grid_convergence_R2": {
    "T_orbital": 0.6020259669063657,
    "rows": [
      {
        "level": 5,
        "n_grid": 82600,
        "T_W": 0.6020259661584912,
        "n_electrons": 1.0000000001093363,
        "dev_from_T_orbital": -7.478744290523309e-10
      },
      {
        "level": 7,
        "n_grid": 175320,
        "T_W": 0.6020259668961003,
        "n_electrons": 1.0000000000463185,
        "dev_from_T_orbital": -1.0265344130289122e-11
      },
      {
        "level": 8,
        "n_grid": 240400,
        "T_W": 0.6020259668720329,
        "n_electrons": 1.0000000000294667,
        "dev_from_T_orbital": -3.4332758858113266e-11
      },
      {
        "level": 9,
        "n_grid": 581600,
        "T_W": 0.6020259668820542,
        "n_electrons": 1.000000000000338,
        "dev_from_T_orbital": -2.4311441748636753e-11
      }
    ]
  },
  "implementation_check_R2": {
    "h": 0.25,
    "n_points": 294912,
    "ratio_form": 0.5912102607683016,
    "dirichlet_form": 0.5912102607683017,
    "abs_dev": 1.1102230246251565e-16,
    "rel_dev": 1.8778818608161108e-16,
    "amplitude_dynamic_range": 415233173.35385746
  },
  "box_study_R2": [
    {
      "L_xy": 6.0,
      "L_z": 7.0,
      "h": 0.1,
      "T_J": 0.6003207738803082,
      "dev_from_T_orbital": -0.0017051930260574277
    },
    {
      "L_xy": 8.0,
      "L_z": 9.0,
      "h": 0.1,
      "T_J": 0.6003222400840271,
      "dev_from_T_orbital": -0.0017037268223385471
    },
    {
      "L_xy": 10.0,
      "L_z": 11.0,
      "h": 0.1,
      "T_J": 0.6003222657639182,
      "dev_from_T_orbital": -0.0017037011424474446
    },
    {
      "L_xy": 12.0,
      "L_z": 13.0,
      "h": 0.1,
      "T_J": 0.600322267364017,
      "dev_from_T_orbital": -0.0017036995423487244
    },
    {
      "L_xy": 14.0,
      "L_z": 15.0,
      "h": 0.1,
      "T_J": 0.6003222676028498,
      "dev_from_T_orbital": -0.001703699303515882
    }
  ],
  "scan": [
    {
      "R": 1.0,
      "E_electronic": -1.4517608170523917,
      "E_total": -0.4517608170523917,
      "T_orbital": 0.9726844334314637,
      "V_orbital": -2.424445250483858,
      "norm": 0.9999999999999999,
      "nao": 160,
      "T_W_atomic_grid": 0.9726844334195106,
      "n_electrons_atomic_grid": 1.0000000000002343,
      "TW_minus_Torbital": -1.1953105172324285e-11,
      "rows": [
        {
          "h": 0.16,
          "T_J": 0.9636644142224775,
          "abs_err": -0.009020019208986207,
          "rel_err": -0.00927332534475249
        },
        {
          "h": 0.12,
          "T_J": 0.9675726652666283,
          "abs_err": -0.005111768164835384,
          "rel_err": -0.00525532021397931
        },
        {
          "h": 0.1,
          "T_J": 0.9690623553507337,
          "abs_err": -0.003622078080730007,
          "rel_err": -0.003723795669220219
        },
        {
          "h": 0.08,
          "T_J": 0.9704356054799559,
          "abs_err": -0.0022488279515078258,
          "rel_err": -0.0023119810230480885
        }
      ],
      "fitted_order": 1.9941990695098477,
      "T_J_richardson": 0.9728769390430174,
      "richardson_abs_err": 0.00019250561155370605,
      "richardson_rel_err": 0.00019791168125779426,
      "E_total_high_accuracy_reference": -0.45178623,
      "wall_seconds": 36.50406885147095
    },
    {
      "R": 1.5,
      "E_electronic": -1.2489751659977832,
      "E_total": -0.5823084993311166,
      "T_orbital": 0.7369291043258198,
      "V_orbital": -1.9859042703236023,
      "norm": 1.0000000000000002,
      "nao": 160,
      "T_W_atomic_grid": 0.7369291042434376,
      "n_electrons_atomic_grid": 1.0000000000002387,
      "TW_minus_Torbital": -8.238221216316788e-11,
      "rows": [
        {
          "h": 0.16,
          "T_J": 0.7312666121088249,
          "abs_err": -0.0056624922169948855,
          "rel_err": -0.007683903626218184
        },
        {
          "h": 0.12,
          "T_J": 0.733712903685247,
          "abs_err": -0.0032162006405728194,
          "rel_err": -0.004364328429551121
        },
        {
          "h": 0.1,
          "T_J": 0.7346414065454541,
          "abs_err": -0.0022876977803657494,
          "rel_err": -0.003104366168925641
        },
        {
          "h": 0.08,
          "T_J": 0.7354954770206134,
          "abs_err": -0.001433627305206464,
          "rel_err": -0.001945407362514226
        }
      ],
      "fitted_order": 1.9726122521241556,
      "T_J_richardson": 0.7370138245320076,
      "richardson_abs_err": 8.472020618777165e-05,
      "richardson_rel_err": 0.00011496384888377831,
      "E_total_high_accuracy_reference": -0.58232315,
      "wall_seconds": 35.961549043655396
    },
    {
      "R": 2.0,
      "E_electronic": -1.102622271479779,
      "E_total": -0.6026222714797791,
      "T_orbital": 0.6020259669063657,
      "V_orbital": -1.7046482383861434,
      "norm": 1.0,
      "nao": 160,
      "T_W_atomic_grid": 0.6020259668820542,
      "n_electrons_atomic_grid": 1.000000000000338,
      "TW_minus_Torbital": -2.4311441748636753e-11,
      "rows": [
        {
          "h": 0.16,
          "T_J": 0.5978210826689935,
          "abs_err": -0.004204884237372197,
          "rel_err": -0.006984556262547711
        },
        {
          "h": 0.12,
          "T_J": 0.5996215263455326,
          "abs_err": -0.00240444056083311,
          "rel_err": -0.003993915035241457
        },
        {
          "h": 0.1,
          "T_J": 0.600322267364017,
          "abs_err": -0.0017036995423487244,
          "rel_err": -0.0028299436170561468
        },
        {
          "h": 0.08,
          "T_J": 0.6009487442265554,
          "abs_err": -0.0010772226798102524,
          "rel_err": -0.0017893292632305926
        }
      ],
      "fitted_order": 1.958261684067001,
      "T_J_richardson": 0.6020624808710683,
      "richardson_abs_err": 3.651396470261137e-05,
      "richardson_rel_err": 6.065181023709972e-05,
      "E_total_high_accuracy_reference": -0.60263416,
      "wall_seconds": 35.871670961380005
    },
    {
      "R": 2.4,
      "E_electronic": -1.0132095293321666,
      "E_total": -0.5965428626654998,
      "T_orbital": 0.5348250820681445,
      "V_orbital": -1.5480346114003112,
      "norm": 1.0,
      "nao": 160,
      "T_W_atomic_grid": 0.534825082056804,
      "n_electrons_atomic_grid": 1.0000000000000404,
      "TW_minus_Torbital": -1.1340484107336124e-11,
      "rows": [
        {
          "h": 0.16,
          "T_J": 0.5311580786125228,
          "abs_err": -0.0036670034556216535,
          "rel_err": -0.006856453780068647
        },
        {
          "h": 0.12,
          "T_J": 0.5327415639463386,
          "abs_err": -0.0020835181218058496,
          "rel_err": -0.0038957000927274743
        },
        {
          "h": 0.1,
          "T_J": 0.5333655197911669,
          "abs_err": -0.0014595622769776329,
          "rel_err": -0.002729046048726008
        },
        {
          "h": 0.08,
          "T_J": 0.5339023254423217,
          "abs_err": -0.0009227566258227515,
          "rel_err": -0.001725342839671044
        }
      ],
      "fitted_order": 1.986747296551426,
      "T_J_richardson": 0.5348566465999305,
      "richardson_abs_err": 3.156453178598806e-05,
      "richardson_rel_err": 5.901842087123034e-05,
      "E_total_high_accuracy_reference": -0.59655359,
      "wall_seconds": 36.36940121650696
    },
    {
      "R": 3.0,
      "E_electronic": -0.9108835287169417,
      "E_total": -0.5775501953836084,
      "T_orbital": 0.4748724252348657,
      "V_orbital": -1.3857559539518078,
      "norm": 1.0000000000000002,
      "nao": 160,
      "T_W_atomic_grid": 0.4748724252203403,
      "n_electrons_atomic_grid": 1.0000000000002283,
      "TW_minus_Torbital": -1.4525436409229542e-11,
      "rows": [
        {
          "h": 0.16,
          "T_J": 0.47171488272069517,
          "abs_err": -0.0031575425141705526,
          "rel_err": -0.006649243768173891
        },
        {
          "h": 0.12,
          "T_J": 0.47306198586115633,
          "abs_err": -0.0018104393737093938,
          "rel_err": -0.0038124752617799905
        },
        {
          "h": 0.1,
          "T_J": 0.47360406075281936,
          "abs_err": -0.001268364482046369,
          "rel_err": -0.0026709583767030747
        },
        {
          "h": 0.08,
          "T_J": 0.47408530364402657,
          "abs_err": -0.0007871215908391571,
          "rel_err": -0.0016575432663832965
        }
      ],
      "fitted_order": 1.997623301810666,
      "T_J_richardson": 0.4749408465617283,
      "richardson_abs_err": 6.842132686257774e-05,
      "richardson_rel_err": 0.00014408359640747184,
      "E_total_high_accuracy_reference": -0.5775628,
      "wall_seconds": 38.264204263687134
    },
    {
      "R": 4.0,
      "E_electronic": -0.7960626122024652,
      "E_total": -0.5460626122024652,
      "T_orbital": 0.43815426714647226,
      "V_orbital": -1.2342168793489359,
      "norm": 1.0,
      "nao": 160,
      "T_W_atomic_grid": 0.4381542667390266,
      "n_electrons_atomic_grid": 1.0000000000010218,
      "TW_minus_Torbital": -4.074456882996458e-10,
      "rows": [
        {
          "h": 0.16,
          "T_J": 0.4352356497503556,
          "abs_err": -0.0029186173961166517,
          "rel_err": -0.006661163920927822
        },
        {
          "h": 0.12,
          "T_J": 0.43651510342956745,
          "abs_err": -0.0016391637169048123,
          "rel_err": -0.003741065281824244
        },
        {
          "h": 0.1,
          "T_J": 0.43699252438364555,
          "abs_err": -0.0011617427628267119,
          "rel_err": -0.0026514468759888817
        },
        {
          "h": 0.08,
          "T_J": 0.43741992793139006,
          "abs_err": -0.0007343392150822026,
          "rel_err": -0.0016759832555430015
        }
      ],
      "fitted_order": 1.9835160777596563,
      "T_J_richardson": 0.4381797564607136,
      "richardson_abs_err": 2.5489314241344818e-05,
      "richardson_rel_err": 5.8174291916285045e-05,
      "E_total_high_accuracy_reference": -0.5460848,
      "wall_seconds": 38.465465784072876
    },
    {
      "R": 5.0,
      "E_electronic": -0.7243867541451832,
      "E_total": -0.5243867541451832,
      "T_orbital": 0.44157663046505974,
      "V_orbital": -1.1659633846102397,
      "norm": 1.0000000000000002,
      "nao": 160,
      "T_W_atomic_grid": 0.4415766281102623,
      "n_electrons_atomic_grid": 1.0000000000014224,
      "TW_minus_Torbital": -2.354797412618126e-09,
      "rows": [
        {
          "h": 0.16,
          "T_J": 0.4386669717241498,
          "abs_err": -0.002909658740909926,
          "rel_err": -0.006589249838347494
        },
        {
          "h": 0.12,
          "T_J": 0.43992796044622623,
          "abs_err": -0.001648670018833509,
          "rel_err": -0.0037335988933498644
        },
        {
          "h": 0.1,
          "T_J": 0.4404082945273535,
          "abs_err": -0.0011683359377062108,
          "rel_err": -0.0026458282823430728
        },
        {
          "h": 0.08,
          "T_J": 0.4408514769882714,
          "abs_err": -0.000725153476788365,
          "rel_err": -0.0016421916984706545
        }
      ],
      "fitted_order": 1.9946491515664104,
      "T_J_richardson": 0.44163935691879197,
      "richardson_abs_err": 6.27264537322314e-05,
      "richardson_rel_err": 0.0001420511173024921,
      "E_total_high_accuracy_reference": -0.5244202,
      "wall_seconds": 41.965850830078125
    },
    {
      "R": 6.0,
      "E_electronic": -0.6786037180980993,
      "E_total": -0.5119370514314326,
      "T_orbital": 0.4587386862295861,
      "V_orbital": -1.1373424043276843,
      "norm": 1.0,
      "nao": 160,
      "T_W_atomic_grid": 0.45873868416855496,
      "n_electrons_atomic_grid": 0.9999999999964124,
      "TW_minus_Torbital": -2.061031123545831e-09,
      "rows": [
        {
          "h": 0.16,
          "T_J": 0.4557567983093816,
          "abs_err": -0.0029818879202044846,
          "rel_err": -0.006500188472685584
        },
        {
          "h": 0.12,
          "T_J": 0.4570135478341242,
          "abs_err": -0.0017251383954619004,
          "rel_err": -0.003760612407994115
        },
        {
          "h": 0.1,
          "T_J": 0.4575302603612908,
          "abs_err": -0.001208425868295282,
          "rel_err": -0.002634235796042059
        },
        {
          "h": 0.08,
          "T_J": 0.45797482409424795,
          "abs_err": -0.0007638621353381336,
          "rel_err": -0.0016651356388020905
        }
      ],
      "fitted_order": 1.9616557176411928,
      "T_J_richardson": 0.4587651596195051,
      "richardson_abs_err": 2.6473389919012824e-05,
      "richardson_rel_err": 5.7709085180061795e-05,
      "E_total_high_accuracy_reference": -0.51196894,
      "wall_seconds": 44.214439153671265
    }
  ]
}

==> anc/results/manyelectron.json <==
{
  "rho_floor": 1e-14,
  "systems": [
    {
      "label": "He",
      "basis": "aug-cc-pvqz",
      "atom": "He 0 0 0",
      "E_HF": -2.861521995632465,
      "n_electrons": 2,
      "n_occupied_spatial_orbitals": 1,
      "T_W": 2.861170178416246,
      "virial_ratio_minus_E_over_T": 1.0001229627004662,
      "T_W_grid_spread": 1.6277201808634345e-11,
      "grid_convergence": [
        {
          "level": 7,
          "n_grid": 87664,
          "T_W": 2.861170178399969,
          "n_electrons": 1.999999999999996
        },
        {
          "level": 8,
          "n_grid": 120200,
          "T_W": 2.8611701784127304,
          "n_electrons": 2.0
        },
        {
          "level": 9,
          "n_grid": 290800,
          "T_W": 2.861170178416246,
          "n_electrons": 2.0000000000000018
        }
      ],
      "T_det": 2.861170178420833,
      "T_P_det": 4.586997448541297e-12,
      "f_W_det": 0.9999999999983968
    },
    {
      "label": "H2",
      "basis": "aug-cc-pvqz",
      "atom": "H 0 0 -0.37041; H 0 0 0.37041",
      "E_HF": -1.133473299583676,
      "n_electrons": 2,
      "n_occupied_spatial_orbitals": 1,
      "T_W": 1.1256387821041738,
      "virial_ratio_minus_E_over_T": 1.006960062867453,
      "T_W_grid_spread": 2.829516621005723e-10,
      "grid_convergence": [
        {
          "level": 7,
          "n_grid": 175320,
          "T_W": 1.125638782204497,
          "n_electrons": 2.000000000019842
        },
        {
          "level": 8,
          "n_grid": 240400,
          "T_W": 1.1256387823871254,
          "n_electrons": 2.000000000006316
        },
        {
          "level": 9,
          "n_grid": 581600,
          "T_W": 1.1256387821041738,
          "n_electrons": 1.999999999999393
        }
      ],
      "T_det": 1.125638782888727,
      "T_P_det": 7.845533112060821e-10,
      "f_W_det": 0.9999999993030151
    },
    {
      "label": "LiH",
      "basis": "aug-cc-pvqz",
      "atom": "Li 0 0 0; H 0 0 1.5957",
      "E_HF": -7.987216144550693,
      "n_electrons": 4,
      "n_occupied_spatial_orbitals": 2,
      "T_W": 7.6978080846586625,
      "virial_ratio_minus_E_over_T": 0.999605491882522,
      "T_W_grid_spread": 3.4717331232059223e-09,
      "grid_convergence": [
        {
          "level": 7,
          "n_grid": 249936,
          "T_W": 7.697808086985447,
          "n_electrons": 3.999999857386044
        },
        {
          "level": 8,
          "n_grid": 300504,
          "T_W": 7.6978080835137135,
          "n_electrons": 3.999999874796678
        },
        {
          "level": 9,
          "n_grid": 581600,
          "T_W": 7.6978080846586625,
          "n_electrons": 3.999999961446476
        }
      ],
      "T_det": 7.990368409749979,
      "T_P_det": 0.29256032509131646,
      "f_W_det": 0.9633858778358293
    },
    {
      "label": "Be",
      "basis": "aug-cc-pvqz",
      "atom": "Be 0 0 0",
      "E_HF": -14.572969176363772,
      "n_electrons": 4,
      "n_occupied_spatial_orbitals": 2,
      "T_W": 13.661972826816656,
      "virial_ratio_minus_E_over_T": 1.0000045682331122,
      "T_W_grid_spread": 5.552891479965183e-12,
      "grid_convergence": [
        {
          "level": 7,
          "n_grid": 162272,
          "T_W": 13.66197282681442,
          "n_electrons": 4.000000000000006
        },
        {
          "level": 8,
          "n_grid": 180304,
          "T_W": 13.661972826819973,
          "n_electrons": 4.000000000000002
        },
        {
          "level": 9,
          "n_grid": 290800,
          "T_W": 13.661972826816656,
          "n_electrons": 3.9999999999999996
        }
      ],
      "T_det": 14.572902603947554,
      "T_P_det": 0.9109297771308977,
      "f_W_det": 0.9374915346731171
    },
    {
      "label": "Ne",
      "basis": "aug-cc-pvqz",
      "atom": "Ne 0 0 0",
      "E_HF": -128.54375593728557,
      "n_electrons": 10,
      "n_occupied_spatial_orbitals": 5,
      "T_W": 90.60933357971234,
      "virial_ratio_minus_E_over_T": 1.0000626429189867,
      "T_W_grid_spread": 6.203038083185675e-11,
      "grid_convergence": [
        {
          "level": 7,
          "n_grid": 162272,
          "T_W": 90.60933357966108,
          "n_electrons": 10.0
        },
        {
          "level": 8,
          "n_grid": 180304,
          "T_W": 90.60933357972311,
          "n_electrons": 10.000000000000002
        },
        {
          "level": 9,
          "n_grid": 290800,
          "T_W": 90.60933357971234,
          "n_electrons": 10.000000000000004
        }
      ],
      "T_det": 128.53570408558764,
      "T_P_det": 37.9263705058753,
      "f_W_det": 0.7049351324156485
    },
    {
      "label": "CH4",
      "basis": "aug-cc-pvqz",
      "atom": "C 0 0 0; H 0.62758 0.62758 0.62758; H 0.62758 -0.62758 -0.62758; H -0.62758 0.62758 -0.62758; H -0.62758 -0.62758 0.62758",
      "E_HF": -40.216266476472676,
      "n_electrons": 10,
      "n_occupied_spatial_orbitals": 5,
      "T_W": 32.867422021821966,
      "virial_ratio_minus_E_over_T": 1.0008775298854695,
      "T_W_grid_spread": 2.2973516422553075e-08,
      "grid_convergence": [
        {
          "level": 7,
          "n_grid": 512912,
          "T_W": 32.86742201243406,
          "n_electrons": 10.000000006377356
        },
        {
          "level": 8,
          "n_grid": 661104,
          "T_W": 32.86742203540758,
          "n_electrons": 10.000000004852026
        },
        {
          "level": 9,
          "n_grid": 1454000,
          "T_W": 32.867422021821966,
          "n_electrons": 10.000000000267882
        }
      ],
      "T_det": 40.181006442491146,
      "T_P_det": 7.31358442066918,
      "f_W_det": 0.8179840410135891
    },
    {
      "label": "H2O",
      "basis": "aug-cc-pvqz",
      "atom": "O 0 0 0; H 0.75727 0 0.58627; H -0.75727 0 0.58627",
      "E_HF": -76.06596534669538,
      "n_electrons": 10,
      "n_occupied_spatial_orbitals": 5,
      "T_W": 57.61368931022474,
      "virial_ratio_minus_E_over_T": 1.0009804544499765,
      "T_W_grid_spread": 1.2595778287050052e-07,
      "grid_convergence": [
        {
          "level": 7,
          "n_grid": 337592,
          "T_W": 57.613689436182526,
          "n_electrons": 10.00000000101135
        },
        {
          "level": 8,
          "n_grid": 420704,
          "T_W": 57.61368931059752,
          "n_electrons": 10.000000000127251
        },
        {
          "level": 9,
          "n_grid": 872400,
          "T_W": 57.61368931022474,
          "n_electrons": 9.999999999987544
        }
      ],
      "T_det": 75.9914591823798,
      "T_P_det": 18.377769872155056,
      "f_W_det": 0.7581600607504018
    },
    {
      "label": "N2",
      "basis": "aug-cc-pvqz",
      "atom": "N 0 0 -0.54885; N 0 0 0.54885",
      "E_HF": -108.99155437794302,
      "n_electrons": 14,
      "n_occupied_spatial_orbitals": 7,
      "T_W": 86.42138485243956,
      "virial_ratio_minus_E_over_T": 1.002111106685986,
      "T_W_grid_spread": 1.5058742519613588e-07,
      "grid_convergence": [
        {
          "level": 7,
          "n_grid": 324544,
          "T_W": 86.42138500302698,
          "n_electrons": 13.999999999831788
        },
        {
          "level": 8,
          "n_grid": 360600,
          "T_W": 86.42138500004887,
          "n_electrons": 13.999999999819199
        },
        {
          "level": 9,
          "n_grid": 581600,
          "T_W": 86.42138485243956,
          "n_electrons": 14.000000000252651
        }
      ],
      "T_det": 108.76194630591574,
      "T_P_det": 22.340561453476184,
      "f_W_det": 0.7945921141330197
    },
    {
      "label": "CO",
      "basis": "aug-cc-pvqz",
      "atom": "C 0 0 -0.64414; O 0 0 0.48416",
      "E_HF": -112.78903937561375,
      "n_electrons": 14,
      "n_occupied_spatial_orbitals": 7,
      "T_W": 88.35432761764272,
      "virial_ratio_minus_E_over_T": 1.0013795955540794,
      "T_W_grid_spread": 1.2462452048112027e-07,
      "grid_convergence": [
        {
          "level": 7,
          "n_grid": 324544,
          "T_W": 88.35432749522084,
          "n_electrons": 13.999999999872102
        },
        {
          "level": 8,
          "n_grid": 360600,
          "T_W": 88.3543274930182,
          "n_electrons": 13.99999999989553
        },
        {
          "level": 9,
          "n_grid": 581600,
          "T_W": 88.35432761764272,
          "n_electrons": 13.999999999779266
        }
      ],
      "T_det": 112.63365049215506,
      "T_P_det": 24.27932287451233,
      "f_W_det": 0.7844398830329716
    }
  ],
  "one_orbital_lattice": [
    {
      "label": "He",
      "rows": [
        {
          "h": 0.16,
          "T_J": 2.8032818732315383,
          "abs_err": -0.057888305189294886,
          "rel_err": -0.02023238800190669
        },
        {
          "h": 0.12,
          "T_J": 2.822091349611612,
          "abs_err": -0.0390788288092212,
          "rel_err": -0.013658337803167652
        },
        {
          "h": 0.1,
          "T_J": 2.833447347848559,
          "abs_err": -0.027722830572274315,
          "rel_err": -0.009689332980387553
        },
        {
          "h": 0.08,
          "T_J": 2.8502253074201027,
          "abs_err": -0.010944871000730494,
          "rel_err": -0.0038253128329372218
        }
      ],
      "fitted_order": 2.3262415150555693,
      "T_J_richardson": 2.8800527911028464,
      "richardson_rel_err": 0.0065996118736408324,
      "L_xy": 9.0,
      "L_z": 9.0,
      "T_det": 2.861170178420833
    },
    {
      "label": "H2",
      "rows": [
        {
          "h": 0.16,
          "T_J": 1.1181191253421927,
          "abs_err": -0.007519657546534386,
          "rel_err": -0.006680346893553798
        },
        {
          "h": 0.12,
          "T_J": 1.1212990885061642,
          "abs_err": -0.004339694382562875,
          "rel_err": -0.0038553170417830814
        },
        {
          "h": 0.1,
          "T_J": 1.122664007263097,
          "abs_err": -0.0029747756256301994,
          "rel_err": -0.0026427444317403776
        },
        {
          "h": 0.08,
          "T_J": 1.1237493857737348,
          "abs_err": -0.0018893971149922528,
          "rel_err": -0.0016785110318813755
        }
      ],
      "fitted_order": 1.995749154849908,
      "T_J_richardson": 1.1256789475704245,
      "richardson_rel_err": 3.568167897907292e-05,
      "L_xy": 9.0,
      "L_z": 9.5,
      "T_det": 1.125638782888727
    }
  ]
}


==> anc/results/scalars.json <==
{
  "sweep_max_dev_far": 3.20528785656881e-15,
  "sweep_max_dev": 1.5185507925417754e-12,
  "random_n": 2000000,
  "random_max_dev_far": 6.5346686110321215e-15,
  "lat3_rel_dev": 7.552624947525687e-16,
  "lat3_dyn": 10000000000.857483,
  "ho_p": 1.997564252216781,
  "pib_p": 1.9995228987882616,
  "h_p": 2.020956681669776,
  "ho_rich_rel": -6.357769866127683e-11,
  "pib_rich_rel": -4.029809911102587e-13,
  "h_rich_rel": 5.732220444087943e-06,
  "h2p_impl_rel_dev": 1.8778818608161108e-16,
  "h2p_impl_npts": 294912,
  "h2p_atomic_maxdev": 2.354797412618126e-09,
  "h2p_lsq_maxrel": 0.00014560651369496588,
  "h2p_raw_maxrel": 0.0023119810230480885,
  "h2p_etot_r2": -0.6026222714797791,
  "ec_ho_ratio_finest": 0.9999479187001723,
  "ec_pib_ratio_finest": 0.9999871490329473,
  "ec_hyd_ratio_finest": 1.0123187955471733,
  "ec_hyd_ratio_coarsest": 1.055298069984442,
  "fw_det_he": 0.9999999999983968,
  "fw_det_h2": 0.9999999993030151,
  "fw_det_min": 0.7049351324156485,
  "fw_det_min_label": "Ne",
  "one_orbital_lattice": {
    "He": {
      "p": 2.3262415150555693,
      "rel": 0.0065996118736408324
    },
    "H2": {
      "p": 1.995749154849908,
      "rel": 3.568167897907292e-05
    }
  }
}

==> anc/results/unbridged.json <==
{
  "h": 0.25,
  "T_W_exact": 0.5,
  "note": "unweighted continuum limit is |Omega|/(2*a0^2) for hydrogen 1s, because |grad log sqrt(rho)|^2 == 1/a0^2 almost everywhere; a0 = 1 in atomic units",
  "rows": [
    {
      "L": 3.0,
      "volume": 216.0,
      "E_pair_weighted": 0.475192699171329,
      "S_unweighted": 99.60247737832672,
      "E_pair_weighted_err": -0.024807300828670997,
      "unweighted_over_half_volume": 0.9222451609104326
    },
    {
      "L": 4.0,
      "volume": 512.0,
      "E_pair_weighted": 0.4888808711684865,
      "S_unweighted": 241.2690649742346,
      "E_pair_weighted_err": -0.011119128831513503,
      "unweighted_over_half_volume": 0.9424572850556039
    },
    {
      "L": 6.0,
      "volume": 1728.0,
      "E_pair_weighted": 0.4917495453884442,
      "S_unweighted": 831.706090579277,
      "E_pair_weighted_err": -0.008250454611555824,
      "unweighted_over_half_volume": 0.9626227900223113
    },
    {
      "L": 8.0,
      "volume": 4096.0,
      "E_pair_weighted": 0.4918259430723805,
      "S_unweighted": 1992.0661384042287,
      "E_pair_weighted_err": -0.008174056927619522,
      "unweighted_over_half_volume": 0.9726885441426898
    },
    {
      "L": 10.0,
      "volume": 8000.0,
      "E_pair_weighted": 0.49182776857267174,
      "S_unweighted": 3914.89067260899,
      "E_pair_weighted_err": -0.008172231427328258,
      "unweighted_over_half_volume": 0.9787226681522475
    }
  ]
}

